Newer sums of three cubes

The search of solutions of the Diophantine equation $x^3 + y^3 + z^3 = k$ for $k<1000$ has been extended with bounds of $|x|$, $|y|$ and $|z|$ up to $10^{15}$. The first solution for $k=74$ is reported. This only leaves $k=33$ and $k=42$ for $k<100$ for which no solution has yet been found. A total of 966 new solutions were found.

==> anc/sumofthreecubes_20160426.txt <==
List of solutions of x^3 + y^3 + z^3 = k for k < 1000
k not s^3 or 2*s^3 (s integer)
x, y, and z bounded up to 10^15
Sander G. Huisman 26-04-2016
Results combined with previous results.
------------------------------------------------
k x y z
------------------------------------------------
3 1 1 1
3 -5 4 4
6 -1 -1 2
6 -58 -43 65
6 -235 -55 236
6 -637 -205 644
6 -60355 10529 60248
6 -2593669 1426148 2441147
6 -5161892429569 3980702370479 4207039164926
6 -225522344776678 162765491944499 192722201207819
7 -1 0 2
7 -105 32 104
7 -169 44 168
7 -680316 -605809 812918
7 -5575582 1374870 5547575
7 -6150123 1124657 6137561
7 -17136136 13010655 14144042
7 -132641670 -101429158 150032039
7 -2166785964 1034817722 2085067487
7 -3374007862 316143303 3373082402
7 -7657432774 -6427544172 8940123359
7 -26983077576 9371950802 26600822975
7 -66447663334 26361760320 65034768671
7 -267771290215 83586276165 265028377793
7 -7101975822889 4199422931672 6574314162612
7 -34807223588524 10148032003454 34517283607023
7 -50427467704543 -3232871681403 50431896357881
7 -168218632243945 -61605392145082 170928876351450
9 0 1 2
9 -216 -52 217
9 -11329 2097 11305
9 -71521992 9659294 71463217
9 -224405937 104478151 216587771
9 -425403082 166503577 416724714
9 -1916043408 1340963030 1665861841
9 -4480973425 -1030982643 4499092381
9 -71750922347 -33943208193 74198584229
9 -534141888462 30824826008 534107667265
9 -886661420468 430942164128 851340211929
9 -1804424302855 -18684538362 1804424970658
9 -49938776358327 -25059425163433 51959296543609
9 -339477159899696 -55124910428626 339960978445041
9 -579503130257826 47158155506281 579399014699414
10 1 1 2
10 -3 -3 4
10 -171 130 141
10 -650 -353 683
10 -294038 -125509 301471
10 -298124987 -26780787 298197006
10 -18198203117 -13008727553 20188395140
10 -121360884431 -67470776910 127948202001
10 -650678324441 -502353323790 738190726611
10 -3207563925299 -1600673233939 3335283663112
11 -2 -2 3
11 -212 -197 258
11 -641 297 619
11 -695 -641 843
11 -5973 -4274 6628
11 -501026 -70100 501483
11 -25524549 12749404 24416866
11 -2712765693 1497038014 2551387774
11 -5959057820 -2812293198 6160929787
11 -416638716873 -343119066305 483057811837
11 -756572509842 -373184066837 785702008528
11 -4151506408827 -2961830625527 4603112559853
12 -11 7 10
12 -9019406 -5725013 9730705
15 -1 2 2
15 -46 23 44
15 -265 -262 332
15 -489370 -55513 489608
15 -1562761 -78886 1562828
15 -31430185 7646792 31278578
15 -4501427992 1721334998 4415911271
15 -19400925004 -6029208529 19593110132
15 -15508982842321 8683771862108 14542527845804
15 -55427147798260 -41137696640908 62135956265903
17 1 2 2
17 -52 25 50
17 -111 -103 135
17 -391 -390 492
17 -558 408 473
17 -3331 2195 2977
17 -44413 -13949 44867
17 -296407 -215872 330502
17 -677757 -511173 763403
17 -588575165482 -32546740372 588608337577
17 -753360932855 219796192592 747072196334
17 -10612020050554 -282008703562 10612086435169
17 -588391682096728 -246022729772111 602393284304240
18 -2 -1 3
18 -123 94 101
18 -218 75 215
18 -1373 -1276 1671
18 -30179 -27595 36468
18 -47196 18037 46301
18 -46691 31757 41166
18 -411807 -141551 417308
18 -781237 -177081 784258
18 -950961 -146477 952118
18 -29533949 -7056540 29667623
18 -57799065 28299907 55442840
18 -53249585 -44004837 61815116
18 -125672570 -103828587 145874741
18 -355399661 -19498665 355419224
18 -872930909 225213138 867905135
18 -1676713089 -1296519317 1903157780
18 -8829949773 -331196182 8830105087
18 -32731157855 22907985588 28456905041
18 -141896689524 103290006935 120623147923
18 -414540083847 59390966438 414133328689
18 -813397693767 -616734433039 917651033830
18 -4282829541208 669668943669 4277365022941
18 -4930591768225 2428627908171 4725792948568
18 -30266746952681 7612254773819 30105383699250
18 -31258396328559 -11642624087012 31787771740385
18 -74273190239067 15238828289194 74058741322613
19 -2 0 3
19 -16 -14 19
19 -77 26 76
19 -95 47 91
19 -187436 -132885 207480
19 -498390 -347186 549195
19 -4086798 -2905548 4527187
19 -48747266 18421571 47854084
19 -90251925 58201351 81331257
19 -985162122 -281095616 992732067
19 -957433220 -850727684 1143023147
19 -4277900202 2646684619 3909369282
19 -22875347166 13491997531 21189697674
19 -22719011303 -15939242613 25080281607
19 -53453273934 -46802811909 63434073778
19 -1342047986678 640971973491 1291425379620
20 -2 1 3
20 -56 21 55
20 -137 -107 156
20 -275 159 256
20 -387 -122 391
20 -1937 -827 1986
20 -2816 -741 2833
20 -8558 3049 8427
20 -275877 136912 264145
20 -523091 -305081 555618
20 -608084 99637 607191
20 -555737 -378203 608880
20 -3431087 -2006066 3645939
20 -9161277 -3633722 9348001
20 -41209136 15670213 40439559
20 -374850480 -89598233 376549093
20 -115707711597 78966884458 101855600161
20 -703309199490 -11432174897 703310206357
20 -25273355496714 8275650496483 24974051362753
20 -132650845404003 42505872365575 131179784653438
20 -156759508867952 90524105730987 145971698874625
21 -14 -11 16
21 -86 28 85
21 -101 49 97
21 -401 -287 445
21 -10931 -7808 12124
21 -84665 14293 84529
21 -106358 9466 106333
21 -862850 652408 714469
21 -6502606661042 -1532731175003 6530869481896
24 2 2 2
24 -10 8 8
24 -15550555555 -2901096694 15584139827
25 -1 -1 3
25 -1159 -319 1167
25 -2683 1839 2357
25 -15964 2561 15942
25 -55835280 25548626 53992049
25 -452119209735 -365800836046 520933228346
26 -1 0 3
26 -312 161 297
26 -469 87 468
26 -2107 237 2106
26 -63154 17421 62709
26 -132288 -74169 139643
26 -142254840 110902301 114844365
26 -510990991 235212977 493807054
26 -38013526597 -10006832465 38243284274
26 -79370037467 36100487429 76798140380
26 -101046318625 17405743368 100873871139
26 -414378083704 -410998968769 519963676099
26 -28063611760132 20696430279741 23655256901997
28 0 1 3
28 -17 13 14
28 -59 31 56
28 -1526 -473 1541
28 -2268 -249 2269
28 -46061 7252 46001
28 -440941 -341519 500752
28 -1914761 -1880606 2391125
28 -5172863 -3573976 5688451
28 -8192660 4632529 7665779
28 -11170768 -9648809 13185229
28 -19212577 14260165 16123996
28 -443049953 -51369794 443280029
28 -2275886195 133059287 2275734580
28 -12406905141 -6036854376 12866112505
28 -24298982129867 -15926163855518 26393740420247
28 -125509250692583 38359416977683 124303318792562
28 -286464319596505 -144447455970062 298217899353061
28 -468839313172485 -58567827818052 469143770240521
29 1 1 3
29 -3 -2 4
29 -20 13 18
29 -233 -69 235
29 -7584 1765 7552
29 -11195 1234 11190
29 -20075 -15410 22734
29 -100464 -51803 104860
29 -146415 52609 144115
29 -379133 -150237 386839
29 -1639004 647628 1604581
29 -4527840 1278484 4493605
29 -59565612 11317786 59429101
29 -71957141 54271459 59695791
29 -184513715 -27486084 184716802
29 -175010180 -134622470 198320109
29 -566208254 -347811699 606953848
29 -1235036507 868000392 1071396844
29 -59597367674 33839306620 55713174237
29 -793287388432139 -307488306949266 808397153129014
29 -857214776822067 385403420146648 830417332865650
30 -2218888517 -283059965 2220422932
30 -3977505554546 -636600549515 3982933876681
30 -662037799708799 190809268841284 656711689254565
34 -1 2 3
34 -4 -3 5
34 -6 5 5
34 -109 -33 110
34 -120 35 119
34 -121 -112 147
34 -508 347 447
34 -1555 -244 1557
34 -12244 3011 12183
34 -14140 1613 14133
34 -67596 10991 67499
34 -802695 -151615 804494
34 -2383221 -353833 2385818
34 -8986990 -5444167 9608913
34 -40772491 -10555227 41006942
34 -123793489 73124066 114626643
34 -163249642 -146056737 195450995
34 -558716224 -95440171 559642989
34 -723128167 -537480799 810996366
34 -959507616 642799241 851681369
34 -13130973060 -2728489381 13170125375
34 -30387126337 -6014301292 30465457755
34 -38375266305 -32583117256 44996861915
34 -86910285813 -18979001470 87210931511
34 -311066067925 66373853015 310055474994
34 -1375578441157 -135563909721 1376017175642
34 -2370583623727 -1202385976416 2469507888017
34 -7032797123775 -856970917534 7037036081417
35 0 2 3
35 -13 -8 14
35 -1120 -509 1154
35 -15750 -4957 15912
35 -18276 11648 16539
35 -19173 -9984 20036
35 -24718 8939 24322
35 -231035 -166387 256817
35 -1169964 127251 1169462
35 -1868734 204443 1867918
35 -2400554 359387 2397866
35 -8549692 -1483557 8564556
35 -42634021 32476780 35098916
35 -48770260 -21908304 50201499
35 -81528036 53066099 73215198
35 -649588213 142165382 647310454
35 -1127272421 658352816 1046815700
35 -1760544349 658963130 1729217344
35 -26577178021 -8808645334 26895884470
35 -28856683342 15130810118 27397470331
35 -36011764005 5227211702 35975015178
35 -147993042839 95838992585 133158213809
35 -268521033381 -73308493692 270330132404
35 -1675932746949 862629673682 1596001537206
35 -3514565767342 602943033899 3508640654674
35 -9451703409226 -7923230529900 11029579665171
35 -244965503743381 82852212729479 241764631510633
36 1 2 3
36 -3 -1 4
36 -75 40 71
36 -269 -87 272
36 -3223 2358 2731
36 -22349 8177 21978
36 -725468 90323 725001
36 -1460083 963538 1304151
36 -5862982 -1797059 5918727
36 -21184007 -7978924 21554787
36 -46498000 2319087 46496077
36 -160097511 124446946 129588011
36 -175698238 44683027 174729585
36 -187411091 -182904778 233318919
36 -607860057 -437144491 675431320
36 -16272686217 -1085308202 16274295293
36 -23002705094 -13307360653 24400590513
36 -82757578207 14668356859 82603686420
36 -263767331970 -88657883929 267064726765
36 -303680780517 -12895489927 303688531318
36 -1041501604985 -456362653003 1069925947092
36 -3775525250705 1446334457472 3703405799117
36 -5601172572028 3476859975579 5113358859649
36 -10671886801075 8175071968071 8746235198350
36 -693746701772872 498138889186069 594656411461095
36 -627866178435457 -568571020261262 755554913776293
37 -3 0 4
37 -56 37 50
37 -444 -84 445
37 -155924 50246 154165
37 -5148254 884317 5139542
37 -5355469133 3888412291 4559837087
37 -82458352612 -53653948418 89425216213
37 -132766187447 -25214872961 133068659381
38 -3 1 4
38 -27 16 25
38 -10940 -7983 12205
38 -313975259 -236043302 353310945
38 -503558417 364660612 429439047
38 -1454258153 -533169776 1477764831
38 -3085086696 1660527649 2915590045
38 -80825803680 -67391848733 94132099315
38 -316792768211 -244516741223 359370953946
38 -1184408067597 -239263179797 1187653809994
38 -1819119823559 -934295314683 1897816452484
39 -159380 117367 134476
43 2 2 3
43 -7 -7 9
43 -13 8 12
43 -52 20 51
43 -823 -307 837
43 -8311 4383 7883
43 -29434 -13312 30315
43 -70285 42776 64548
43 -112513 -38631 114011
43 -123294 -97189 140816
43 -702487 363141 668525
43 -1314547 -590569 1353135
43 -1647658 -558738 1668803
43 -6986701 -6539424 8530232
43 -11973769 9291503 9706605
43 -14191393 2820585 14154155
43 -29499591 -14979079 30734537
43 -3843276685 689061204 3835879184
43 -5549994834 1684458284 5497783307
43 -68119131682 14285976971 67909039200
43 -481910076877 -239604226536 500896031768
43 -559303900279 -460829005875 648576866693
43 -2208733543342 -170212422477 2209070442254
43 -6225018193518 2106150923168 6143592951707
43 -39287553131236 -38298281882829 48883958302292
44 -7 -5 8
44 -96787 -82465 113638
44 -264878 37709 264623
44 -1482369 -109107 1482566
44 -22770298 -13945025 24395021
44 -265543375 77927046 263287227
44 -295171093 -71526199 296564500
44 -23923443865 7985053293 23623163208
44 -42310988475 23095243364 39880306575
44 -55755680567 -28374370045 58104824318
44 -144083223123 108395682663 119757743204
44 -209651649689 -106510612054 218441467253
44 -780492869092 -267618600157 790842939985
44 -4176912099405 1230327165848 4141022644353
44 -36936139591071 -21480132830862 39214255229627
44 -166781275454884 -30832609884797 167131787238641
45 -3 2 4
45 -552 256 533
45 -2369 1709 2025
45 -13411 -12312 16234
45 -275161 154099 258003
45 -489662 273333 459446
45 -940266 -860158 1136437
45 -1674692 1315652 1342485
45 -119493282 86081710 102227717
45 -381520352 -123493474 385785453
45 -574898442 -146621723 578060030
45 -1895623019 -1145479270 2025889734
45 -3558232823 -362904919 3559490691
45 -3690580060 2490196381 3265611834
45 -12034877739 3178849832 11960491516
45 -13895238608 9726334293 12079868900
45 -36526273598 -10238155084 36792451581
45 -650891037163 -108801445500 651902829148
45 -626019815356 -340822285446 658028653213
45 -2655744666188 1749427939757 2373835729374
45 -4195920874423 148889850027 4195858382209
45 -15641865305547 26430282071 15641865280393
45 -17258278913179 555063360462 17258087524486
45 -201944132075062 29192832801309 201740576584264
45 -362929486486024 71092899016882 362017886690301
45 -383715080171099 56258330079722 383311547850666
46 -2 3 3
46 -29 19 26
46 -758 -473 815
46 -74573 52846 64403
46 -294345 114838 288399
46 -558258 373777 495645
46 -597584 -110035 598825
46 -228889406 171297647 190975879
46 -360552453 -266400128 403668915
46 -81203250480 55937146291 71165934075
46 -171178261116 -139983123953 197970072639
46 -204466564894 -69214556693 207076885483
46 -1115769071531 -467865561584 1142543097281
46 -69273512275773 -8063632925525 69309912863292
46 -134110143088975 -40230904297571 135306242444518
46 -713760988575422 161204150029095 711009440754639
46 -1042925392876187 -2525776940964 1042925397814257
47 -8 6 7
47 -30 -14 31
47 -50 -50 63
47 -141 49 139
47 -125132 52356 121999
47 -129882 -98561 146566
47 -213705 81688 209650
47 -392291 66913 391641
47 -627405695 184993227 621998179
47 -612074705 -251708625 625947313
47 -21336163562 -12807724665 22775286700
47 -70996345190 56345185938 56354486335
47 -151445881841 -110335615380 168882647332
47 -1107111530588 -266536021425 1112237247064
47 -15663248508924 -1980394538873 15673794268342
47 -317615182157231 -182334386891283 336500105725465
48 -2 -2 4
48 -26 -23 31
48 -116 -86 130
48 -470 -110 472
48 -1274 -410 1288
48 -3950 -1247 3991
48 -120710 21058 120496
48 -5187338 2852296 4882294
48 -1925185889 -1819860815 2361096148
48 -51762646505 -11633422151 51957780124
48 -10323784859138 7961404740958 8414078329852
48 -19556242594037 -2391718491683 19568159773342
51 -796 602 659
51 -885556 -129352 886475
51 -2204221 1184708 2083670
51 -144126328 72543884 137719499
51 -13050450766 3247376363 12983080310
51 -288264311548 -114529298869 294168790328
51 -1625550031735 -259281545725 1627745900351
52 -61922712865 23961292454 60702901317
52 -1241705896626 343101441461 1232911859663
53 -1 3 3
53 -4 -2 5
53 -240 80 237
53 -2263 -935 2315
53 -2370 1518 2141
53 -157656 105488 140013
53 -272155 -37388 272390
53 -397552 281048 343789
53 -1037521 -432027 1061913
53 -1922482 -302611 1924978
53 -3247507 2375460 2752116
53 -160267130 -27252892 160529381
53 -1519236307 -1302604808 1788064052
53 -141421102075 89691858987 128197491645
53 -10415991794868 -10226861497171 13005274210416
53 -18680983477200 1109927110869 18679677327314
53 -116962503615763 12263001743200 116917552267400
53 -599111223228106 -377150251591586 645282024062525
55 1 3 3
55 -2 -1 4
55 -9 -6 10
55 -23 -23 29
55 -110 62 103
55 -191 -97 199
55 -249 82 246
55 -368 74 367
55 -566 188 559
55 -2195 -307 2197
55 -2337 -1052 2406
55 -3226 454 3223
55 -3329 1837 3131
55 -9704 -4993 10126
55 -240761 27754 240638
55 -534105 -202148 543588
55 -11670233 6842102 10826794
55 -38424926 9983872 38198927
55 -79644050 -29416713 80959878
55 -451993693 -29190299 452034271
55 -971198396 337268967 957446712
55 -1026366958 562156048 966758095
55 -2468816690 824961407 2437722208
55 -3300963611 2094835577 2991667537
55 -6060627872 -192675494 6060692783
55 -8087144654 6221225039 6604852840
55 -8526299432 4956905471 7926659758
55 -19282693985 4134780088 19219112102
55 -20845038873 -11814715214 22040340606
55 -30883951169 15314156868 29574037518
55 -195637900168 -3196673585 195638184658
55 -934547362802 305684030998 923515956791
55 -1860549166576 646053086911 1834212356350
55 -2084354004116 -72227030681 2084382912848
55 -28390101830324 5918679334951 28304094467612
55 -32297563720101 -30816430723439 39781209577755
55 -126226917419586 -29314948523048 126751770378687
55 -119560033306401 -66142971380316 125959158664678
55 -398375692553281 -183108464566868 410874367900462
55 -565109753594448 289600105633263 538527088058410
55 -725290682521797 -441393551068947 776135066226751
55 -928487831742068 -272851005732953 936276531557204
56 -2 0 4
56 -21 -11 22
56 -47 31 42
56 -210 64 208
56 -338 88 336
56 -672 505 559
56 -137111 -97230 151783
56 -1360632 -1211618 1625836
56 -1840877 1201150 1651629
56 -3197561 -878168 3219489
56 -8323245 1083682 8317117
56 -11151164 2749740 11095150
56 -12300246 2249314 12275122
56 -27128828 -1005921 27129289
56 -34272272 26021310 28288084
56 -92613053 -62745107 101360826
56 -265283340 -202858316 300064078
56 -2307046100 215309329 2306420823
56 -2802378395 469016667 2797992382
56 -3819928289 -571407455 3824185470
56 -4333571928 2069635444 4170134974
56 -6748015724 632286606 6746164804
56 -15314865548 -12855088344 17880246718
56 -23680226997 1797138397 23676776236
56 -53966155152 18743901604 53201645950
56 -132895326668 52723520640 130069537342
56 -535542580430 167172552330 530056755586
56 -14203951645778 8398845863344 13148628325224
56 -69614447177048 20296064006908 69034567214046
56 -87519762670418 -23783148467783 88101319143495
56 -100854935409086 -6465743362806 100863792715762
57 -2 1 4
57 -38 25 34
57 -185 -95 193
57 -383 76 382
57 -575 190 568
57 -833 -161 835
57 -998 361 982
57 -11048 5377 10606
57 -41762 13633 41272
57 -46022 26713 42802
57 -303920 197320 273193
57 -573446 214969 563194
57 -1220489 -547277 1256119
57 -6552185 -5837129 7830691
57 -9109010 -7310399 10466236
57 -103473047 13690564 103393096
57 -589248386 1013692 589248385
57 -10555396160 -2331319511 10593169192
57 -187856562869 -164406030821 222890651803
57 -288546963182 224716886185 233166976270
57 -650344518503 124884177469 648805861075
57 -81069906534038 -19126939531535 81423255906784
57 -286889092930502 65183734924858 285763000094137
60 -4 -1 5
60 -1201 -163 1202
60 -8233 5906 7061
60 -1146811 734480 1036031
60 -1814619706 1425710669 1454530223
60 -303167586241 98325361994 299680076813
60 -2620446897205 -245867113846 2621168187041
60 -33905290667539 20495058956972 31198711399511
61 -4 0 5
61 -966 668 845
61 -21522313 11107551 20487143
61 -76857820 19894917 76410872
61 -7569229570 -1070641315 7576362996
62 -1 -1 4
62 2 3 3
62 -4 1 5
62 -34 27 27
62 -43 22 41
62 -441 159 434
62 -2744 -1561 2903
62 -12252 6329 11661
62 -14615 -9571 15872
62 -31197 -4677 31232
62 -725217 -153633 727508
62 -1112329 -155137 1113334
62 -2730751 -1031402 2778941
62 -3409899 -2197528 3690417
62 -30255846 -5787903 30326285
62 -31321717 14746200 30191955
62 -38123721 6917951 38047638
62 -81036124 -52303227 87730689
62 -125023558 50364967 122237471
62 -7218232681 -3202606154 7422544223
62 -9188681038 1167866927 9182388151
62 -13879253069 -1171147588 13882032107
62 -20049010409 -15143812444 22592680295
62 -32814414190 5986430875 32747866283
62 -79051971717 -51075663685 85601499870
62 -1137618950389 210739393338 1135203240219
62 -38935018780345 -4386555113900 38953569545783
62 -89539028596426 -672444913205 89539041238667
62 -107973736084153 -77736876087596 120012934750775
62 -152793287392467 79765794703065 145173211761080
62 -296567835346791 72586906157613 295111235356796
62 -647036755938729 198496113392468 640748877216039
62 -774751678254943 -525224701333915 848058349184764
63 -1 0 4
63 -6 -4 7
63 -58 -38 63
63 -63 -37 67
63 -161 102 146
63 -6034 -4178 6639
63 -12097 760 12096
63 -12040 3160 11967
63 -237376 -229082 293943
63 -626409 41789 626347
63 -868399 141945 867133
63 -3057409 -2779340 3685248
63 -10477547 -2955229 10555335
63 -108994473 -68046403 117201643
63 -161206857 -82636858 168142432
63 -974887944 128809471 974137796
63 -1299699609 -654848600 1352905298
63 -2500300783 -1096741833 2568750583
63 -58374173253 -34723536841 62211863821
63 -104944766283 -18175092175 105126165985
63 -137174401931 76433888159 128758358955
63 -264592990900 -154972256952 281243979391
63 -1136842742729 588056915453 1081768944075
63 -3870473888585 1084704542592 3841865137670
63 -126138733493433 95407014917882 104420042683768
63 -545743190147561 -287677064051260 571183926715614
65 0 1 4
65 -111 85 91
65 -759 364 730
65 -770 -348 793
65 -929 403 903
65 -12480 -776 12481
65 -25248 12460 24193
65 -43629 -28691 47425
65 -60198125540 -8698195239 60258598894
65 -19550144424636 -13404010267856 21458176760833
65 -485310700045562 161093193374841 479320488954388
66 1 1 4
66 -1619036 -88787 1619125
66 -33055847 23216104 28686505
66 -4891598060 -3565583621 5455570303
69 -4 2 5
69 -22 -19 26
69 -379 95 377
69 -403 134 398
69 -1213102 261692 1209029
69 -18037816 1140509 18036296
69 -26392624 -14350996 27737309
69 -6076741522 -4721746702 6908086685
69 -535563738419146 -286708251987187 561660501527702
69 -753438438158635 -56066013663034 753541910099072
70 -21 11 20
70 -64 23 63
70 -487 -432 581
70 -694 113 693
70 -2359 824 2325
70 -18031 -9451 18858
70 -114721 75260 102711
70 -2858077 900896 2827923
70 -3317619 -549415 3322634
70 -16852945 -7774732 17387367
70 -163379752 118310609 139334349
70 -276965293 172954403 252363300
70 -500004403 350926488 434071505
70 -454998333 -342020749 511982936
70 -1646013633 459573212 1633983959
70 -2055557143 1343866128 1842839285
70 -2465766994 -493767577 2472349383
70 -3214821925 -494415589 3218715204
70 -5048634493 1201509606 5025848171
70 -7372659420 -2638136173 7483578083
70 -13471720228 2781681441 13432071101
70 -16819569727 5093333021 16662417948
70 -101688394021 33843544760 100423138011
70 -170215109392 61683198029 167470987089
70 -154765042642 -118549518573 175148822075
70 -3744841404825 -1305286502032 3796972605167
70 -27003032135643 -8658102976711 27296533441352
70 -35821030893846 9332305540985 35608634532461
70 -54285646673731 -9403632092454 54379542143465
70 -687192560234493 -124254723481189 688544031266066
70 -957926108994841 719546318858327 797110201292802
70 -1381417714821543 -223954055560540 1383376964067653
71 -1 2 4
71 -3 -3 5
71 -20 -16 23
71 -24 12 23
71 -33 -22 36
71 -342 -148 351
71 -391 97 389
71 -412 136 407
71 -391 -333 459
71 -533 401 443
71 -13060 -10897 15214
71 -38920 -7112 38999
71 -63306 -42324 69071
71 -1901544 -842908 1955223
71 -6681513 2860160 6502032
71 -8609744 1671887 8588678
71 -6769513 -6516718 8372830
71 -8700367 5464995 7912419
71 -11515983 6903329 10621389
71 -12194751 -10394761 14320287
71 -31565402 -17040838 33140951
71 -34806966 -24092302 38293575
71 -150511000 93216343 137500304
71 -157392220 -64979409 161000670
71 -954128776 76618988 953964055
71 -15202780888 815521407 15201998610
71 -90167424394 -35927359833 92030004798
71 -172489488448 85471105623 165189521016
71 -2390177653708 1665647435927 2082686242120
71 -4007112461533 -3515028197447 4758844707611
71 -8411357256494 2785490213543 8308274811122
71 -12606011441778 6524661762599 11994158597574
71 -17556906222154 -6827863313756 17894590550351
71 -86518652222583 45212511830427 82190084570195
72 0 2 4
72 -10 7 9
72 -27 -13 28
72 -432 -104 434
72 -22658 4194 22610
72 -143043984 19318588 142926434
72 -448811874 208956302 433175542
72 -850806164 333007154 833449428
72 -3832086816 2681926060 3331723682
72 -7562020536 214780283 7561962781
72 -8961946850 -2061965286 8998184762
72 -143501844694 -67886416386 148397168458
72 -1068283776924 61649652016 1068215334530
72 -1773322840936 861884328256 1702680423858
72 -2177806746177 -122993839598 2177937502913
72 -3608848605710 -37369076724 3608849941316
72 -5125840806365 -1435864968139 5163125803956
73 1 2 4
73 -24 -12 25
73 -47 29 43
73 -335 -146 344
73 -5204 -3183 5574
73 -38365 29047 31735
73 -50552 -37652 56729
73 -703771 -144863 705811
73 -18006939 9322695 17132173
73 -46808625 34847961 39201073
73 -46623146 -25625906 49072745
73 -62942123 -40457121 68082501
73 -186771115 129889075 162913297
73 -10113622559 5403498479 9570865417
73 -40785912242 -6223609832 40834159409
73 -99770308727 64807421302 89666825222
73 -151832077526 40432098960 150870278049
73 -480287302655 378934517236 383447340098
73 -551260633278 -168455741439 556455045364
73 -726996735848 -250878715498 736822107793
73 -3518040471167 -2834289851566 4047553769368
73 -7913762178521 -741941158279 7915935389497
73 -59503745029844 20273694348993 58708676349810
73 -59710867088283 25813217402449 58057460729571
73 -92611184564988 -45305457560768 96092785180953
73 -136607262012982 3826814586697 136606260984082
73 -326499427810527 -150254449756470 336779440911736
74 -284650292555885 66229832190556 283450105697727
75 -435203231 4381159 435203083
75 -2663786047493 1217343443218 2576191140760
75 -47819328945509 -47258398396091 59897299698355
75 -186060602458637 -141757929834791 210217593792199
78 -55 26 53
78 -2080 -829 2123
78 -5415214129 3702736031 4762691576
79 -33 -19 35
79 -66 -49 74
79 -706 -196 711
79 -16151268 -7789792 16733999
79 -37673905 18446834 36137910
79 -17103356497 2131197776 17092319076
79 -39272875078 -12653823420 39705965111
79 -6247708545706 3633292955111 5807894083404
79 -137837243485555 -99348749889003 153252999835061
80 2 2 4
80 -6 -6 8
80 -342 260 282
80 -1300 -706 1366
80 -112969 69241 103532
80 -279817 155257 262880
80 -588076 -251018 602942
80 -1738861 -188579 1739600
80 -39778269 -19168371 41209820
80 -596249974 -53561574 596394012
80 -1519255309 377406422 1511452021
80 -8480921431 4076830591 8154496310
80 -36396406234 -26017455106 40376790280
80 -242721768862 -134941553820 255896404002
80 -1301356648882 -1004706647580 1476381453222
80 -6415127850598 -3201346467878 6670567326224
80 -8047895266900 2152558000819 7996233465341
80 -290315509631409 -212529909446119 324178422554982
80 -869731446259791 59157217936119 869640207959798
81 3 3 3
81 -15 12 12
81 -18 10 17
81 -351 -310 418
81 -2368 -1719 2638
81 -246040 191554 198873
81 -294596 127746 286361
81 -3978850 -3325968 4638217
81 -319340088 149516366 308017993
81 -3107114991 -119545570 3107173978
81 -39476727418 -8728408791 39618451444
81 -167303344870 16774644844 167247113913
81 -316708441960 97339729374 313613296393
81 -640722794903 -169969508298 644685286580
81 -12718313108775 2236736622130 12695210906636
81 -45458902200366 -4510831267751 45473702456012
81 -317703690271703 251693028346934 252628408931184
81 -619943874347646 336265972343570 585037446444673
81 -786659644036522 242325179490952 778918928828841
82 -11 -11 14
82 -1317 847 1188
82 -13700 10643 11095
82 -152931 -104700 167797
82 -390539 265048 344669
82 -533117460 -192164001 541313227
82 -2377292407 1281055282 2246197393
82 -3230374427 -1208241211 3285761566
82 -15021225856 2091910201 15007689913
82 -389926761154 -219112248791 411745887073
82 -694961922649 452884328539 623818539358
82 -1559783878492 -596293557647 1588308008257
82 -91490466945990 71230194276909 73950900813037
83 -2 3 4
83 -5 -2 6
83 -23 -15 25
83 -29 22 24
83 -36 -32 43
83 -96 -86 115
83 -183 139 151
83 -317 -288 382
83 -333 -278 388
83 -509 -92 510
83 -2220 -470 2227
83 -2648 1030 2595
83 -2844 -1301 2932
83 -3707 1315 3651
83 -12783 -5651 13141
83 -25397 -8270 25686
83 -145341 97438 128968
83 -476520 314515 425602
83 -552632 -12237 552634
83 -563672 -383886 617683
83 -991895 439801 962193
83 -6816464 -487293 6817294
83 -14956548 6421054 14551171
83 -78733973 -52828736 85975536
83 -107503064 74098692 94187179
83 -262848758 204264691 212806824
83 -324310616 152194707 312729346
83 -329259746 -184038782 347407083
83 -4516647773 -2841120650 4863980340
83 -5234700528 2011979563 5133688492
83 -9009363206 1569621451 8993454222
83 -9155808887 7120034055 7408193371
83 -18426350741 1781513976 18420798112
83 -20662459598 -9488720264 21309033939
83 -71218889549 54283261924 58604506602
83 -286879034108 895134582 286879031203
83 -298797556340 -26848750856 298869798699
83 -299329250229 232338931189 242595250987
83 -613248843158 -604361633813 767087396598
83 -821279273322 -293334123101 833567882668
83 -2216663146041 1244558014003 2077311266353
83 -2444664366390 1373456388754 2290660846939
83 -2840390536310 2251636518270 2257195553227
83 -2891606431820 -2606885195861 3473095607304
83 -5068834294164 439196873074 5067734947987
83 -10809174677085 2622999522835 10757441575477
83 -30413041661333 -23873165540964 34687455022804
83 -52425894725019 -37940135281859 58353793310641
83 -103783754302287 71827869921793 90746240323009
84 -41531726 -8241191 41639611
84 -42805979 22894759 40500964
84 -1581647921 472613413 1567454722
84 -71562469979021 -39957170247692 75494769517177
87 -4126 -1972 4271
87 -147332776 -51899641 149448944
87 -180751987188142 40304620415495 180081502187630
88 -4 3 5
88 -4 -4 6
88 -16 -9 17
88 -135 -130 167
88 -424 -394 516
88 -1282 594 1238
88 -1390 -1282 1686
88 -11946 -8548 13256
88 -15282 2369 15263
88 -42925 -34458 49325
88 -1002052 -140200 1002966
88 -1156023 -92908 1156223
88 -46266712 6438381 46225115
88 -51049098 25498808 48833732
88 -5425531386 2994076028 5102775548
88 -11918115640 -5624586396 12321859574
88 -833277433746 -686238132610 966115623674
88 -1513145019684 -746368133674 1571404017056
88 -8893160653080 6621087555641 7447541964623
88 -8303012817654 -5923661251054 9206225119706
88 -135534197501116 67406132592111 129731841042137
89 -7 6 6
89 -1330 362 1321
89 -2514 1953 2036
89 -791799 531468 702236
89 -11069541 508647 11069183
89 -12534879 1571636 12526638
89 -26743320 831561 26743052
89 -296211183 125509776 288501050
89 -21634927091 2033751023 21628934957
89 -88959313571 -18583982515 89228837375
89 -117208449887 59318652848 111907874270
89 -7767085875980 -4435079864698 8221949690561
89 -10829056609506 -4538428209826 11088504655161
89 -95534210038731 -68941434089973 106253854474313
89 -117262281614100 -29776193231479 117898804879812
89 -472549859920252 -52415772135287 472764728034620
89 -712316556403103 523793023662062 601586884530992
90 -1 3 4
90 -3 -2 5
90 -5 -1 6
90 -9 -8 11
90 -27 13 26
90 -48 19 47
90 -51 -35 56
90 -73 -32 75
90 -100 31 99
90 -456 199 443
90 -454 -191 465
90 -604 103 603
90 -1056 -739 1165
90 -1803 365 1798
90 -6809 3806 6387
90 -7263 4984 6377
90 -11169 -908 11171
90 -12047 1826 12033
90 -48023 22914 46217
90 -92981 19662 92687
90 -122829 20186 122647
90 -477829 343111 409572
90 -548549 -223225 560604
90 -939927 -762578 1084025
90 -1706310 -1464511 2009041
90 -4710253 -58449 4710256
90 -3780697 -3553317 4624576
90 -9847693 -367070 9847863
90 -11007211 6945741 9995110
90 -12974859 619160 12974389
90 -56080501 -30527369 58946760
90 -66708371 4235982 66702677
90 -368684975 149094068 360371577
90 -541364578 -23150303 541378689
90 -4017010699 441087088 4015237173
90 -5605226989 -1451584304 5637491247
90 -12674804061 -8444108513 13817889032
90 -52551584569 -45219518564 61936387707
90 -68280339552 1544575303 68280076091
90 -887615355642 437960251421 850547624773
90 -1412891213899 -1253687851046 1685806075965
90 -2348439900977 -1553786026701 2556233612924
90 -5899259300411 -76411678107 5899263573704
90 -20925258096895 -19331698648796 25399969766601
90 -75125758004137 56886087761932 62137382821995
90 -127041000980810 94288099557959 106622514174771
90 -212676787617547 152098848772405 182726081380392
90 -455329473688079 225963644244842 435967889130081
91 0 3 4
91 -5 0 6
91 -381 192 364
91 -869 -460 910
91 -1341 364 1332
91 -3389 -2912 3992
91 -8736 2838 8635
91 -74034 -47138 79923
91 -67134 -65453 83538
91 -166869 30460 166530
91 -178269 -139914 203314
91 -222677 121298 209968
91 -5814986 452088 5814075
91 -7293355 4942129 6441253
91 -7160354 -6294652 8511067
91 -8788460 -6511869 9847440
91 -268923837 -129575786 278599050
91 -3535830869 971334000 3511225650
91 -8064481176 -7242111752 9670302915
91 -27939887648 2516929510 27933077627
91 -8374288439517 -143310766539 8374302429547
91 -42465576626909 -22329166611934 44431089931174
91 -377348416428450 -143409742327670 384130259380131
92 1 3 4
92 -5 1 6
92 -8 -5 9
92 -119 -56 123
92 -156 -101 169
92 -218 -101 225
92 -563 -233 576
92 -749 -119 750
92 -4052 861 4039
92 -5117 -2303 5268
92 -13137 -803 13138
92 -245289 125542 233797
92 -306821 62526 305953
92 -530783 -451293 622696
92 -6687821 4830154 5712729
92 -7439189 2328537 7362352
92 -19488167 6345444 19261291
92 -24165452 16245045 21417775
92 -52065611 -40196364 59067823
92 -111178835 -50130129 114477286
92 -570809879 298064880 542320411
92 -1204636485 493909048 1176298825
92 -4214385452 -1314396065 4256579205
92 -5518459731 -2520507260 5688439927
92 -15877200863 -11574716798 17708392011
92 -90968295500 -54064734881 96934118277
92 -895050543434 182092678935 892531219141
92 -1068792726476 -953250611115 1277953115407
92 -1394207940572 -960629064351 1532130509731
92 -4319137153671 1839891698635 4204848241612
92 -46079452712765 -7501503193599 46145626422856
92 -71281471651454 -18148312027037 71671467687369
92 -334838602613213 183714203012026 315284169448617
92 -1049814084705900 -899031158751485 1235001216924673
93 -5 -5 7
93 -248 -98 253
93 -26208584 -14131754 27512221
96 -22 14 20
96 -15250 10853 13139
96 -18038812 -11450026 19461410
96 -3745798253038 2466821330939 3348538539149
96 -27829788093331 -9203823199573 28161376592534
97 -3 -1 5
97 -22 17 18
97 -199 -130 216
97 -295 101 291
97 -730 338 705
97 -1966 -1684 2313
97 -3168 -991 3200
97 -8134 6401 6510
97 -11127 -10816 13826
97 -90169 61463 79419
97 -233839 -114682 242694
97 -284437 18941 284409
97 -294058 95094 290705
97 -949393 -154579 950757
97 -3163801 1135947 3114215
97 -4076787 2909957 3506543
97 -11656809 117701 11656805
97 -22102264 -16777098 24943577
97 -49047895 15767690 48498588
97 -98258218 17369628 98076953
97 -568884025 -96590061 569810687
97 -794948343 -212035084 799945202
97 -1777933269 -965180503 1868097677
97 -8174025742 -4276696398 8546989553
97 -96924057976 40428751026 94520237513
97 -172963044874 91560064641 163948986770
97 -209442193740 148976061800 180503151713
97 -469740385315 -127480030287 472849367315
97 -1498574682982 -309198691183 1502949578178
97 -5373052564695 872624275562 5365369409564
97 -15082001296714 3011383057617 15041876325062
97 -16373326855692 3663771906758 16311947937497
97 -15866266073458 -9711122858056 16996498323705
97 -19810666769524 -5397085647430 19943300536041
97 -103483611820930 -2454174810460 103484071918713
97 -240867459838162 -63836289898375 242352881891280
97 -478725341478772 -438717423067543 579049714409178
98 -3 0 5
98 -15 9 14
98 -141 39 140
98 -2101 -1638 2391
98 -155973 -97356 167711
98 -301423 130521 293034
98 -63021503 49053665 50950760
98 -3154978411 1936555181 2890166692
98 -218759602297 121662395643 205419271554
98 -796495058231 432747126854 751410303185
98 -829630174357 109732256788 828989779439
98 -2287806261023 839935307777 2249428162268
98 -3789700688508 2180980009823 3531760752507
98 -7067603464726 -730685855015 7070205820049
98 -88031313015492 18369481769915 87763879936671
98 -149531082410038 49426038748869 147708923751621
98 -225362453809837 126191080712687 211316527363522
98 -665676730178782 -171542587091069 669452511466175
99 2 3 4
99 -3 1 5
99 -5 2 6
99 -37 16 36
99 -176 120 155
99 -237 152 214
99 -453 -146 458
99 -766 259 756
99 -893 -622 984
99 -5199 -2453 5375
99 -6181 4036 5544
99 -7405 5350 6324
99 -7885 -3935 8199
99 -9506 -2253 9548
99 -10029 -6508 10870
99 -15494 3774 15419
99 -20577 13735 18293
99 -48502 34306 41931
99 -75962 35603 73260
99 -80677 31992 78964
99 -85620 38846 82867
99 -1844299 -1220357 2007531
99 -2282789 -1492524 2478248
99 -2210140 -1957322 2634963
99 -2700657 1268009 2604067
99 -3757414 -59606 3757419
99 -3672925 -2190200 3916074
99 -5802483 -3154129 6097855
99 -28270316 4984722 28218563
99 -130686797 59930616 126342926
99 -143779189 43532094 142436494
99 -293099333 89289146 290310750
99 -3601104849 442315483 3598879121
99 -4103558962 2981362099 3492521112
99 -5339016476 -2429691736 5501736411
99 -19096511688 59955890 19096511491
99 -20067773668 -10400225396 20958756123
99 -29673142781 -2014806148 29676238818
99 -32900371711 14746301439 31881679771
99 -55122775458 9985819750 55013321771
99 -67518337197 10271237446 67439011496
99 -72990363165 -24109553176 73856865370
99 -253676481559 -82761695469 256579474783
99 -551214970861 -393147716202 611131957192
99 -867564171993 570497768689 776011215683
99 -1996212277260 1057105215731 1892058121102
99 -11248957004948 -7262809880685 12179104704806
99 -28283036751256 -4990769224136 28334742094491
99 -39137550615840 -3677464366918 39148370355811
99 -45557527178301 1164888666160 45557273306690
99 -48326243027932 25785208936398 45743748554995
99 -71696749330515 13659457056515 71531102206699
99 -77031412975676 -50189841399520 83563934152155
99 -115549023059018 -27903184276533 116088881624582
99 -359737714283254 -45787242677234 359984796801723
99 -740582589889197 -123796510872653 741733872643349
100 -6 -3 7
100 -161 -139 190
100 -1797 -903 1870
100 -768040 501307 688993
100 -334217813 -188737640 353184113
100 -1141296093 -43920623 1141317774
100 -2140481531 161638338 2140174239
100 -13122002523 -1062605900 13124324823
100 -588182578216077 -183057438103967 594034558164966
101 -3 4 4
101 -83 46 78
101 -272 -251 330
101 -621 -167 625
101 -2327 319 2325
101 -39318 -21923 41470
101 -950791085 -259856813 957217647
101 -1227348611 859962468 1066448860
101 -106907404837908 14539096087636 106817695040893
101 -139549058795306 44903816710797 137981724756814
102 -239 118 229
105 -7 -4 8
105 -1575851305 -1015814461 1705578071
105 -329945302663 120165096359 324544502297
106 -3 2 5
106 -19 -19 24
106 -303 65 302
106 -2689 -1165 2760
106 -9397 -4753 9786
106 -377212 87519 375635
106 -1500064 -161437 1500687
106 -37882282 4965027 37853831
106 -68801044863 6068183090 68785306337
106 -62556714448 -61732578057 78300790331
106 -156824066977 27339496452 156546611411
106 -539259753055 -333912919080 578943665561
106 -1040778373623 -885991206628 1221572215025
106 -4672764419866 1888048841081 4567671176121
106 -6316489415158 -4648300094643 7063703773205
106 -10862021431905 -2635210167877 10913478782354
106 -11458438160125 7404360769199 10318119529668
106 -42519804967903 3236937979160 42513550890777
107 -48 -28 51
107 -1309 947 1117
107 -49285 29306 45556
107 -183224 -75214 187355
107 -514549 387347 427477
107 -1978578 988640 1892619
107 -12323988109 8518050303 10782877569
107 -30586051999 23721217765 24806839061
107 -144234941024 -29624840482 144650330699
107 -98910627385605 -44980474285414 101918940511476
108 -1165 -948 1345
108 -18240 6071 18013
108 -19753 -16656 23101
108 -50137 -20891 51318
108 -296033 224814 244301
108 -22250940 -3436219 22278223
108 -43770602589311 -5934268842829 43806931714212
109 -2 -2 5
109 -15 -15 19
109 -44 -18 45
109 -107 -88 124
109 -576 381 514
109 -890 -298 901
109 -1019 146 1018
109 -1919 479 1909
109 -2948 853 2924
109 -11208 7741 9810
109 -13001 -10501 14971
109 -26195 -4082 26228
109 -126078 23040 125821
109 -1558733 -1214075 1773341
109 -53624187 -20366774 54586146
109 -64042731 -25190400 65316340
109 -69946755 44275762 63448236
109 -157277838 -134716107 185036374
109 -49166492285 -21934530545 50580637019
109 -291000059436 -80578801347 293045121442
109 -30114435230027 17557319521559 27976998635017
109 -87883628234564 -61402735534862 96915095886461
109 -256887373691691 184876223567556 219899137356604
109 -333748420800992 94323060371076 331218011089941
109 -451401246062106 -3941617909755 451401346241110
110 -16540291649 109938919 16540290030
110 -4649493068819 -1071808491986 4668401441025
111 -881 -296 892
111 -1040 148 1039
111 -1931 481 1921
111 -4793 -2312 4966
111 -114737 -87845 129829
111 -461161622 -389985530 539912719
111 -8886945438809 1428087147934 8874635963596
111 -190596470966333 -167932381049609 226757979706453
115 -10 -6 11
115 -12 8 11
115 -23365 -5127 23447
115 -176797 -86595 183467
115 -360181 -185848 375972
115 -2400088 1759496 2031051
115 -607889064 -277405813 626565836
115 -24699447036 11971015883 23724098444
115 -4946774823268 2690989828179 4665659623802
115 -230220371314741 -129276070928640 243076749579896
116 -2 -1 5
116 -1906 -757 1945
116 -145569 -42480 146765
116 -583941 221609 573102
116 -928411 582279 844752
116 -8892913 -4633259 9293798
116 -25366069 14884420 23527745
116 -24475354 -13189107 25690647
116 -212790061 -77682439 216186556
116 -1004225777 -56028067 1004283908
116 -3848067525 2688519854 3348584553
116 -16058875743 -5763527512 16302622251
116 -18977649622 7600917645 18562184679
116 -279121547077 54256961916 278436493137
116 -589679881865 -339337052107 624981904244
117 -2 0 5
117 -896 -555 962
117 -6190 -3627 6580
117 -10410940 7586005 8844498
117 -2154816582 -450783307 2161372612
117 -8832094369 -3381504893 8994323427
117 -31587269287 4750349883 31551416377
117 -34528860051 -2961869444 34536123128
117 -66877955165 2727667967 66876442659
117 -104643291428 69048566264 93471904365
117 -488498007235 -277937496461 516815961597
117 -1591226532623 -265130143231 1593676292955
118 -2 1 5
118 3 3 4
118 -5 3 6
118 -43 25 40
118 -46 -41 55
118 -99 76 81
118 -205 -92 211
118 -212 87 207
118 -251 122 241
118 -484 217 469
118 -1051 -311 1060
118 -1142 -797 1259
118 -3209 2484 2607
118 -4328 383 4327
118 -35687 -8318 35837
118 -40175 27848 35101
118 -113397 62856 106555
118 -508538 -177859 515689
118 -1654871 966222 1536861
118 -3802277 2574827 3359032
118 -4637567 2918068 4215149
118 -9075473 -1648978 9093583
118 -11905619 3442206 11808921
118 -56450768 9086157 56372193
118 -285408446 -84439029 287851107
118 -1084880891 -217885004 1087802537
118 -2723793136 419419465 2720474149
118 -6140815052 -1808773713 6192685047
118 -7535365898 -6251351521 8759777791
118 -32726125479 -31285384691 40345142262
118 -52375070162 27124733759 49828145023
118 -3070604628725 1491542593332 2948502861435
118 -5818399773665 -1378365463857 5844071201946
118 -33692026981705 -17314968337937 35152197899716
118 -58844440655726 -46811643649815 67411482058989
118 -362394669898304 -55110113457439 362818996874701
119 -6 -2 7
119 -14 -8 15
119 -2312 -609 2326
119 -3677 -1673 3789
119 -118328 39528 116839
119 -142202 -68313 147274
119 -334943 239503 287799
119 -1027722 -731105 1138648
119 -1465670 78127 1465596
119 -199694225 105747514 189275520
119 -262514258 -165503058 282829207
119 -6006579603 -3143111357 6280756279
119 -7817457522 4960252414 7085369047
119 -8878721249 -300438362 8878835916
119 -19005236801 -3160804626 19034334616
119 -12487775028090 1605866230303 12478916841748
119 -20187975936753 13256806780210 18067552593616
119 -120138918890324 60956988845095 114662071387632
120 -2 4 4
120 -92 46 88
120 -530 -524 664
120 -1643 946 1531
120 -2804 1219 2725
120 -157487 -22889 157648
120 -156794 56323 154333
120 -978740 -111026 979216
120 -3125522 -157772 3125656
120 -39295889 1460857 39295216
120 -62860370 15293584 62557156
120 -186956054 71886415 183343969
120 -1523520563 986619040 1370802523
120 -9002855984 3442669996 8831822542
120 -38801850008 -12058417058 39186220264
120 -31017965684642 17367543724216 29085055691608
120 -48037476408071 -32538315809033 52572196441882
123 -1 -1 5
123 -37 -16 38
123 -42667330693 18312891182 41511822308
124 -1 0 5
124 -46501 1865 46500
124 -465514 198245 453207
124 -1240152 354443 1230425
124 -6803312251 5304308880 5492013695
124 -32106742441 16454062469 30596326446
124 -162347718376 -101890824385 174753584325
124 -28385469737872 2889428669795 28375486411713
126 0 1 5
126 -6 -1 7
126 -9 7 8
126 -12 -7 13
126 -2212 -419 2217
126 -11841 -3094 11911
126 -18011 -991 18012
126 -47250 -1885 47251
126 -38370 -34031 45773
126 -52715 38001 45080
126 -96681 63911 86296
126 -204883 -31631 205134
126 -866748 -13111 866749
126 -2671669 1831146 2347099
126 -5417804 -3612241 5907471
126 -11091439 -4531539 11338054
126 -33709417 -8184321 33869470
126 -48603541 7550938 48542715
126 -63810876 5604053 63796465
126 -869407721 15164960 869406183
126 -933525499 -294785855 943222620
126 -8346637838 1579053093 8327756681
126 -16356147019 -7381129334 16842591129
126 -712217188521 250382592892 701749156199
126 -977734037735 743248821792 806249881517
126 -1296453784095 -958724941027 1451846254294
126 -2162305905021 561115505699 2149636729642
126 -7807439145610 -4410801817653 8251020378187
126 -8808788268975 212479097110 8808747059501
126 -15447335550223 12031095904149 12481738990264
126 -56659640024374 11744705930665 56490925918245
126 -205801076390643 -198434513353727 254737004744906
126 -966093521380140 244404161101729 960851184244133
127 1 1 5
127 -1 4 4
127 -6 0 7
127 -11 9 9
127 -118 -74 127
127 -381 291 313
127 -764 191 760
127 -1395 795 1303
127 -4034 -3881 4988
127 -607949 35977 607907
127 -5000922 1227582 4976143
127 -8618048 -3774112 8852863
127 -14880786 9341952 13535575
127 -25582972 -16860296 27822271
127 -53025220 -3150785 53028928
127 -813944382 -232769918 820241103
127 -1226658809 -293437190 1232230736
127 -2099628201 -592626720 2115249262
127 -9711292088 -3132460313 9818736866
127 -53616762233 -32794203446 57428798540
127 -248425709904 102136556167 242532214362
127 -1249723701425 112355178447 1249420915809
127 -12013440001421 -3727406235725 12131877599417
127 -78619988146626 41187749520958 74655369635631
127 -291662603725610 34440765197616 291502436320311
129 1 4 4
129 -776 193 772
129 -1580 -1238 1801
129 -134247620 -71835830 140780809
129 -1910611895 -153377285 1910941309
132 -1 2 5
132 -124294 95309 101783
132 -520567 -478669 630584
132 -8936980 -705457 8938445
132 -10233217 3890834 10042181
132 -30653707 -20537860 33461735
132 -72510832 23484305 71680235
132 -199762352611 158499886550 158603048567
132 -1722703054069 -1210344407503 1902448370732
132 -47380988625268 6208304804429 47345432408015
132 -283771482725719 -114362111042797 289832489424704
132 -276090537235990 -157647742211707 292258475719775
132 -473112810408571 -299626829250496 510189499124759
133 0 2 5
133 -30 14 29
133 -40 21 38
133 -91 -37 93
133 -399 167 389
133 -17059 -13876 19692
133 -42294 19010 40973
133 -518179 -233016 533432
133 -929350 322469 916224
133 -3793035 -1209922 3833636
133 -87760050 -18751123 88044470
133 -387031540 206035805 366498252
133 -1062309243 -716531998 1161435368
133 -3001760680 -416247874 3004426293
133 -3641604451 -2229396420 3901181144
133 -8141341852 109079256 8141335325
133 -32302504759 18477739739 30146436057
133 -315088941229 -19364951655 315113320913
133 -1121591712904 -536471794723 1161095897304
133 -1790304203044 -1080771533578 1912992874389
133 -135723883411504 94018247802674 118620738294597
133 -179840236208794 35830802630354 179364875725437
134 1 2 5
134 -13 10 11
134 -91 49 86
134 -117 -93 134
134 -536 137 533
134 -3013 -1766 3203
134 -8263 3173 8104
134 -14295 11069 11610
134 -54964 -22119 56133
134 -250885 -26181 250980
134 -468431 -412555 557210
134 -988570 -433275 1015569
134 -2122651 -449232 2129337
134 -21398401 6299948 21214807
134 -27573418 10278099 27088923
134 -57885211 1613652 57884793
134 -252879049 -173209798 277493095
134 -752852251 85127632 752489273
134 -2333343975 1341335916 2175102917
134 -3479998065 1293800418 3419336303
134 -4274290111 -189587243 4274414438
134 -4440347410 6662569 4440347405
134 -20721154741 16302118714 16588176371
134 -67332557437 -34782798989 70294375736
134 -1631555292457 5253302280 1631555274303
134 -2072700690427 -1364009513594 2253395664401
134 -4278059267737 2468821901551 3984281566196
134 -9414903486943 1085684452592 9410088667837
134 -17274267256514 4496629957535 17172099923087
134 -71752916175710 -3346135757965 71755341755819
134 -121374540609100 69668642045069 113182800224785
134 -143165575397441 40761740710814 142055554079471
134 -135607376691577 -68419826419566 141180909139767
134 -560480819554537 38505705401650 560420232556583
134 -464195931563485 -380126109170832 537111457774803
135 -6 2 7
135 -28 -17 30
135 -1351 -629 1395
135 -390089 -161670 399134
135 -550249 -336780 589444
135 -3663273 1627816 3552836
135 -8115240 489308 8114647
135 -20425529 -8033326 20831610
135 -25534605 -20075699 29138519
135 -905785374228 -23448460769 905790612266
135 -12796872702018 7922867454166 11691884130791
135 -42944848310265 30376736416418 37125807503962
135 -59796626430161 1565474727656 59796268773630
135 -82285906329794 2031762457047 82285493426066
135 -233715464384433 -114507569125754 242540388263996
135 -286017925682121 -206706843665938 318239574615082
135 -533995229001706 -109395754893974 535521265345815
136 2 4 4
136 -104 50 100
136 -222 -206 270
136 -593 225 582
136 -782 -780 984
136 -1116 816 946
136 -6662 4390 5954
136 -88826 -27898 89734
136 -592814 -431744 661004
136 -1355514 -1022346 1526806
136 -68257958 37801325 64151347
136 -214136902804 113442527731 202950018469
136 -1177150330964 -65093480744 1177216675154
136 -1506721865710 439592385184 1494144392668
136 -21224040101108 -564017407124 21224172870338
136 -39029764305437 -12724766611038 39475508699421
136 -179039335823932 -142666250775737 205220078091793
137 -11 -9 13
137 -30 -23 34
137 -758 -428 801
137 -8597 -3567 8797
137 -30326 -4916 30369
137 -97799 28950 96946
137 -117303 -21065 117529
137 -233703 -81860 237004
137 -534375 233344 519112
137 -30034082 22150257 25315708
137 -31133162 -9509487 31426132
137 -44093393 31591171 37844127
137 -468202919 -331638176 518148588
137 -3174570113 1949526687 2907689011
137 -58353487607 -40388593926 64198004386
137 -9472380970992 1441995336466 9461228697409
138 -86 -77 103
141 2 2 5
141 -19 -10 20
141 -139 104 116
141 -37212697 -11030935 37533029
141 -2222691811 968684861 2159587931
141 -60231248314 -15480801739 60570227834
141 -95155602769 -6375474565 95165141795
141 -219678706283593 -145168244194189 239051030292323
142 -7 -3 8
142 -13133513097 58099727 13133512718
142 -192501447106 -181522298209 235823046183
143 -84958 7023 84942
143 -39303556 19519791 37628292
144 -2 3 5
144 -4 -2 6
144 -72 -25 73
144 -142 -57 145
144 -246 188 202
144 -270 157 251
144 -436 150 430
144 -452 -85 453
144 -2746 -2552 3342
144 -45959 35622 37295
144 -60358 -55190 72936
144 -94392 36074 92602
144 -93382 63514 82332
144 -116713 78448 103449
144 -823614 -283102 834616
144 -1562474 -354162 1568516
144 -1901922 -292954 1904236
144 -3591659 786672 3579035
144 -4745157 2524882 4493789
144 -5688209 2522372 5517825
144 -7578867 -5077853 8273144
144 -16762335 3889031 16692262
144 -20413059 -9235909 21024778
144 -59067898 -14113080 59335246
144 -115598130 56599814 110885680
144 -106499170 -88009674 123630232
144 -292406613 171113477 271401352
144 -251345140 -207657174 291749482
144 -710799322 -38997330 710838448
144 -1745861818 450426276 1735810270
144 -3353426178 -2593038634 3806315560
144 -17659899546 -662392364 17660210174
144 -49302494158 23808139675 47377707261
144 -65462315710 45815971176 56913810082
144 -69522641497 -18525782391 69958390792
144 -220958592390 94364601761 215065842967
144 -227681641854 -211733008061 277178062229
144 -283793379048 206580013870 241246295846
144 -829080167694 118781932876 828266657378
144 -1626795387534 -1233468866078 1835302067660
144 -8565659082416 1339337887338 8554730045882
144 -9861183536450 4857255816342 9451585897136
144 -35903383390492 -30878042882957 42306551664765
144 -50249685680581 28654137092829 46929312187666
144 -60533493905362 15224509547638 60210767398500
144 -62516792657118 -23285248174024 63575543480770
144 -74018215100517 32589182520166 71849467715021
144 -713496225381689 511645997438889 612056927161364
145 -8 -7 10
145 -11447 7675 10157
145 -83454 -38840 86169
145 -142205 -64509 146499
145 -195855 -103649 205089
145 -208489 80695 204379
145 -256523 -231889 308461
145 -328790 192337 305198
145 -466487 -22306 466504
145 -642845 -182827 647737
145 -1483909 825649 1393285
145 -2467014 1191505 2370654
145 -156798495 -155267366 196593906
145 -384008990 94423812 382096473
145 -2822022637 -2716919249 3490570663
145 -196003597087 12010984090 195988561522
145 -5529930890414 -2424918067503 5681184568806
145 -14588483007723 -9316099887621 15758506996897
145 -102677181799823 -97608877559851 126253055058667
146 -9 -5 10
146 -149 108 127
146 -327 -263 376
146 -9551 1564 9537
146 -20091 7045 19798
146 -335325 -306737 405274
146 -1021286 788605 831453
146 -6082910 -2384955 6202741
146 -10644335 -1826820 10662241
146 -43277186 26410803 39712975
146 -1251777363 -629140643 1302655990
146 -1355379047 -373117863 1364739556
146 -1512375554 439354641 1499913529
146 -3295584863 -1995070575 3523218232
146 -13239030129 9657398848 11239194907
146 -209233190436 43533563791 208603106011
146 -3562172318513 1846717631178 3388388204131
146 -37259432474903 5305181971504 37223546439369
146 -226825456291191 -23448350699927 226908953546980
147 -56 -50 67
147 -2366 1528 2131
147 -83741 -57194 91828
147 -364744865 150361057 356020459
147 -190034826209 -112871939255 202475640451
147 -10552071974171 -7425400664501 11657798433019
150 -367 260 317
150 -1099969 -528106 1139135
150 -28928019963541 15257781412778 27437692483139
150 -150970538128189 20350194360875 150847183649114
151 -1 3 5
151 -4 -1 6
151 -121 80 108
151 -463 215 447
151 -681781 420227 623769
151 -958792 472932 918791
151 -1809571 94533 1809485
151 -2886025 2016642 2511242
151 -2890084 -2243313 3284378
151 -2917560 -2376550 3369551
151 -9264040 -571257 9264764
151 -10812085 4197051 10597025
151 -12781729 -12241048 15770718
151 -24272277 12990407 22962581
151 -27091065 -23620942 32095454
151 -231619833 -44418658 232163090
151 -374543814 -205152817 394029152
151 -505090489 234564641 487631199
151 -16675639558 12214240391 14119549398
151 -323141846686 177654338543 304148742420
151 -13689855172576 5568511534862 13375582602399
151 -18789565076041 -4835066616570 18895686273638
151 -19896416550385 9593554764762 19123286294972
151 -41661583373145 13036515499178 41231669906174
151 -164983760849833 -21651973370710 165107972368842
151 -1138786301010369 837699093397241 961529065144079
152 0 3 5
152 -4 0 6
152 -32 -28 38
152 -154 52 152
152 -190 94 182
152 -805 486 741
152 -16438 -2489 16457
152 -149044 73671 142785
152 -374872 -265770 414960
152 -511491 222908 496971
152 -996780 -694372 1098390
152 -3573112 -814821 3587181
152 -8173596 -5811096 9054374
152 -97494532 36843142 95708168
152 -180503850 116402702 162662514
152 -884640778 663177121 737200607
152 -1970324244 -562191232 1985464134
152 -2205158263 278769602 2203672231
152 -1914866440 -1701455368 2286046294
152 -4019650005 -588266403 4023845384
152 -8555800404 5293369238 7818738564
152 -15459048907 12061120508 12471719827
152 -45750694332 26983995062 42379395348
152 -45438022606 -31878485226 50160563214
152 -106906547868 -93605623818 126868147556
152 -168065050465 -54511282856 169955250857
152 -587470279243 -233804628206 599563906235
152 -2684095973356 1281943946982 2582850759240
152 -8219809003291 -4963199131724 8783447416163
153 1 3 5
153 -4 1 6
153 -8 -4 9
153 -15 11 13
153 -213 -65 215
153 -324 178 305
153 -407 -306 458
153 -554 -511 672
153 -1069 -365 1083
153 -1681 -257 1683
153 -3736 -695 3744
153 -5303 1808 5232
153 -14893 -10319 16389
153 -34423 27114 27526
153 -91202 -37879 93330
153 -215007 -193666 258148
153 -287582 -68238 288857
153 -634722 -136796 636833
153 -852598 438217 812118
153 -1298327 -320254 1304790
153 -2769144 -1344242 2870945
153 -3017193 815141 2997229
153 -4723104 433073 4721890
153 -5929664 2089289 5841912
153 -17084512 10492104 15648073
153 -20739779 -17405509 24212241
153 -31470836 -30280156 38915145
153 -74879867 15028887 74677517
153 -222366199 175470112 177502524
153 -336166518 162987454 322876841
153 -362614134 160682336 351776401
153 -371557575 -153269713 380055265
153 -412936623 -56291408 413285018
153 -397178012 216084644 374599113
153 -667175322 302545426 645756905
153 -1975557046 355881412 1971699921
153 -4584998695 2650236306 4268495458
153 -9668262264 -786278284 9669995401
153 -12994837008 -8837348342 14235093137
153 -14301590007 10220721250 12292563566
153 -15978471380 -2865151552 16009120521
153 -37707021791 -14354168053 38388023901
153 -40532882075 13069563171 40074777473
153 -63774391314 4133428265 63768602938
153 -285169693839 -207940281124 318079852066
153 -2105778803007 -1259015606746 2246222820568
153 -2041540959071 -1760045634012 2407908930398
153 -175961365529791 -12554915407226 175982668143600
153 -179196759829976 -34063986782442 179606127100673
153 -300097816261183 53227538376246 299538610366084
153 -1118074621106640 684614659792412 1024976915286025
154 -5 -4 7
154 -6 3 7
154 -141 70 135
154 -1848 1077 1717
154 -2135 -516 2145
154 -18338 -7525 18751
154 -20447 9440 19753
154 -52057 34726 46291
154 -59222 23457 57969
154 -160802 96383 148315
154 -669383 100234 668633
154 -1400364 802033 1306521
154 -3759419 84042 3759405
154 -5085015 2256609 4932340
154 -6421016 -788365 6424975
154 -81985575 -5944719 81995992
154 -89428081 -3067469 89429284
154 -91067903 -86156023 111729772
154 -237456225 50375248 236698083
154 -389340374 226634401 361847153
154 -1317299479 -234328343 1319766490
154 -13508367388 5055091951 13268149075
154 -37281435395 10593793210 36994093109
154 -41519009303 -1983527647 41520518284
154 -143885803025 -52098810453 146127503886
154 -416268407859 239542199638 387943795221
154 -3060826453923 583729062054 3053733255493
154 -4479820876195 22595764237 4479820684576
154 -4592587165857 218519048419 4592422255692
154 -113467868406765 58122090655734 108138004036135
155 3 4 4
155 -5 4 6
155 -44 18 43
155 -68 24 67
155 -116 43 114
155 -113 -69 121
155 -125 36 124
155 -341 178 324
155 -552 283 526
155 -698 454 627
155 -956 550 891
155 -3693 -1049 3721
155 -10877 708 10876
155 -19880 -15708 22723
155 -39500 16683 38482
155 -33788 -31029 40906
155 -52709 26878 50268
155 -58940 22723 57792
155 -248111 -205929 288475
155 -686498 -236514 695731
155 -1024134 -558197 1076668
155 -1512005 -1115466 1692076
155 -8432429 2547726 8354182
155 -10018784 -854837 10020858
155 -33942261 -18116885 35582221
155 -169446884 -16390364 169497987
155 -235458389 158940820 208306674
155 -1390369853 606452212 1350794184
155 -1850120501 46289632 1850110842
155 -2549721981 1911905284 2124372748
155 -11850960234 -6104990597 12368105968
155 -143965688574 -100363770674 158671326787
155 -167741773778 -107160559901 181209621402
155 -203160350771 -106719541173 212536891627
155 -554258070005 -47544932372 554374663962
155 -644817435002 11266371259 644816288544
155 -628844653245 306978109162 603448288678
155 -814643804832 107983062772 814010886595
155 -4417898250989 -3853953784962 5235049046278
155 -10452027978497 5036582304873 10046671303771
155 -10655241611621 -4206788361492 10869481938334
155 -76790390048366 -51238520987828 83745626217387
155 -137476422619754 -3493061608812 137477174309563
155 -456804160602884 -272489538471549 487073828840452
155 -1000831947128564 -84892042408980 1001035496164099
155 -956460297449949 612614362844059 864045091889605
156 -68845427846 2232194323 68844645625
156 -23381515025762 -18161093358005 26577110807569
159 -130 80 119
159 -238 -121 248
159 -1288 215 1286
159 -1534 383 1526
159 -55582 35399 50312
159 -6281968 -4537894 6988775
159 -14021851288 4702770362 13843254887
159 -13946318569 10680916232 11432002550
159 -51819459937 33716687126 46542244346
159 -391355516194006 155072950234415 383065097096090
160 2 3 5
160 -4 2 6
160 -76 -51 83
160 -112 42 110
160 -274 -214 312
160 -550 318 512
160 -774 -244 782
160 -1948 -385 1953
160 -2584 1835 2229
160 -2703 -892 2735
160 -3874 -1654 3972
160 -5632 -1482 5666
160 -13885 7197 13208
160 -17116 6098 16854
160 -317658 206681 285311
160 -551754 273824 528290
160 -1046182 -610162 1111236
160 -1216168 199274 1214382
160 -1111474 -756406 1217760
160 -5010241 -3822183 5662982
160 -6823111 1888679 6774528
160 -6862174 -4012132 7291878
160 -7418245 5238309 6419036
160 -8344735 -4885582 8869287
160 -18322554 -7267444 18696002
160 -82418272 31340426 80879118
160 -749700960 -179196466 753098186
160 -1261554201 -1180508935 1540095896
160 -5330425761 1007635625 5318396306
160 -117505749799 -48944158590 120270679919
160 -231415423194 157933768916 203711200322
160 -1406618398980 -22864349794 1406620412714
160 -3027334988907 406412683955 3024891501362
160 -3298796267629 1575674471082 3174328543061
160 -50546710993428 16551300992966 49948102725506
160 -81543107181972 -50765172216481 87635105712449
160 -212012580424975 95903724127143 205258428879062
161 -7 -2 8
161 -31 20 28
161 -28 -24 33
161 -100 -54 105
161 -232 -119 242
161 -303 134 294
161 -1119 224 1116
161 -1149 287 1143
161 -1072 -756 1185
161 -1306 217 1304
161 -1546 385 1538
161 -1850 -679 1880
161 -4767 -2476 4980
161 -13023 -2710 13062
161 -13231 7275 12453
161 -20680 1369 20678
161 -84940 54712 76577
161 -507935 -430540 595196
161 -1431703 -651708 1475370
161 -1576343 799616 1504538
161 -2840127 1244771 2758077
161 -3589054 -419255 3590960
161 -3816792 -1707751 3927510
161 -13731928 7625225 12898642
161 -16880220 -3585804 16933985
161 -20709010 7590760 20363321
161 -2893696054 -2887638295 3642016420
161 -4478595084 1416987024 4430805281
161 -4793461468 3426650657 4119423280
161 -6874971418 2650436616 6741073113
161 -7264967708 -517583500 7265843297
161 -11322465728 5163502817 10952555960
161 -29386696407 8705819976 29129769962
161 -184354005968 -44031787255 185187515282
161 -833718366727 -25844825986 833726645320
161 -977814921958 -430855927703 1004939926520
161 -2356661587136 550989791726 2346578945081
161 -3599688040282 -2724656685415 4058940836284
161 -4692649095637 -937329519721 4705081907095
161 -8134609495447 -1250990226006 8144459610420
161 -13021164747801 6008280102561 12579972636761
161 -25547288237344 -252086029374 25547296418889
161 -27991554324558 19824434290836 24182051113673
161 -123967809586656 30449238838377 123352423221914
161 -126160038752142 90092518238772 108484945030601
161 -384037823751214 45751742517697 383821253600918
161 -378078080443344 -219501001193778 401286147299513
161 -419691268372393 72991728088265 418954038507457
161 -407449224700966 281296808188017 356698745077914
161 -845776844949295 608169027301974 724362341529558
162 -3 4 5
162 -3 -3 6
162 -21 -14 23
162 -174 -129 195
162 -705 -165 708
162 -1911 -615 1932
162 -4125 -1417 4180
162 -181065 31587 180744
162 -927799 724057 748332
162 -5042561 -2697214 5287683
162 -7781007 4278444 7323441
162 -12454033 -6904589 13124682
162 -655352658 64234573 655146893
162 -831044754 568822433 730552729
162 -753247422 -538149247 835499977
162 -1951837795 -1855258434 2399862781
162 -3349046249 -2954495157 3986479034
162 -29577880534 5632831515 29509626631
162 -528774749607 142008612689 525338324746
162 -502794659075 -255298875963 523841712944
162 -1166188999792 270852011265 1161298428385
162 -1384628294335 -742450011231 1452412215112
162 -3589879037897 1212406428512 3543178076643
162 -5089044408860 -4918247737203 6306034829429
162 -15485677288707 11942107111437 12621117494778
162 -57872728825049 -38383237011562 63027902140779
163 -26 -21 30
163 -76 -68 91
163 -413 -381 501
163 -1134 226 1131
163 -1161 289 1155
163 -3423 -2943 4033
163 -203010 -84608 207795
163 -1066722 -702204 1159795
163 -3376169 -1478287 3468115
163 -4744285 3054874 4277704
163 -5265218 3484651 4697414
163 -6865234 4644019 6067852
163 -17636118 11583523 15782412
163 -2741919920 -1232809616 2822595419
163 -2812304549 -1479500344 2942658616
163 -19639690797 5017946662 19529886852
163 -39512813781 -5413373166 39546654130
163 -64640276531 -62240451077 79958433683
163 -104248617261 14633166268 104152421958
163 -151915334486 96709573450 137532325739
163 -369318007968 -183723502437 383890966372
163 -1215302418778 679550360206 1139897485099
163 -8311226180379 -5586748326015 9079471029853
163 -90841445717574 35753157359227 88956510069534
164 -47 -45 58
164 -66 -59 79
164 -14993 -3531 15058
164 -42089 -15123 42730
164 -72056 6421 72039
164 -189573 117625 173086
164 -219516 -180599 254419
164 -1838975 -1059392 1949403
164 -9278051 -5691489 9943144
164 -360184247 -238019885 391948008
164 -6394880280 -5739721277 7666538713
164 -31176380427 -8111142521 31358325952
164 -37878618662433 -33997778448035 45410911301176
164 -49743270024171 34277051965510 43587699589855
164 -50875476547166 35319585975391 44415735620229
168 -7 -1 8
168 -28 -22 32
168 -172 56 170
168 -202 98 194
168 -259 116 251
168 -802 -574 890
168 -21862 -15616 24248
168 -65053 11069 64946
168 -169330 28586 169058
168 -212716 18932 212666
168 -402685 -156100 410357
168 -1725700 1304816 1428938
168 -1788664 1049459 1659077
168 -2322565 -193987 2323016
168 -3413590747 -1324151533 3478754312
168 -112339786237 75946854005 99318632516
168 -852689503750 -48845580649 852742928873
168 -13005213322084 -3065462350006 13061738963792
169 -7 0 8
169 -283 -195 311
169 -1354 -1012 1521
169 -17692 -3682 17745
169 -1199608 882305 1012986
169 -1063842 -910063 1250984
169 -3034006 -1329471 3116816
169 -3384967 1012820 3354468
169 -26268649 -23537475 31469957
169 -45358018 27512745 41696126
169 -271667023 42306849 271324583
169 -79942575375 51897466646 71862930452
169 -392269335007 31505512802 392201579484
169 -2665658166037 -1156105415673 2736259102079
169 -24938863415215 -19435012316002 28377388971828
169 -184173320965959 4994996556572 184172096254520
170 -7 1 8
170 -7 -6 9
170 -38 23 35
170 -153 74 147
170 -257 179 224
170 -2149 639 2130
170 -3834 -2149 4047
170 -46773 -31626 51167
170 -112474 32977 111521
170 -163719 -36183 164306
170 -290554 195573 257373
170 -305417 195323 276056
170 -1160431 907753 933944
170 -2903439 -2230882 3288993
170 -41946477 -22528425 44009462
170 -50046717 37046846 42078663
170 -70413685 35184592 67354343
170 -75682417 33801964 73364579
170 -78492994 -65693907 91542213
170 -118024989 71124068 108697743
170 -166935559 11010098 166919593
170 -1644483715 -876384171 1723584486
170 -55781909393 -27476618749 57921023876
170 -54925500517 -37744705222 60319894111
170 -113231614152 51628705625 109534399137
170 -167483966335 31081558734 167126390481
170 -520079653201 -74486393134 520588450795
170 -27109718978403 -9050043519664 27441820867581
170 -29033582178643 22174335355734 23852498000997
170 -29485523328254 -25482741938713 34810494201011
170 -36066313772804 26032205419697 30819242784521
170 -283281891192566 117880459668743 276307558232819
171 -6 -5 8
171 -13 -12 16
171 -87 67 71
171 -453 -332 506
171 -615 -377 659
171 -1118 -894 1283
171 -1328 891 1178
171 -11224 -2957 11292
171 -15805 -4602 15934
171 -31141 21757 27099
171 -143709 95510 127990
171 -179238 -40645 179932
171 -195037 129222 173926
171 -5137985 -1253703 5162747
171 -23687072 15013811 21476592
171 -578260317 -351711358 618731866
171 -1007179501 -977197437 1250364445
171 -1323327053 328070472 1316571440
171 -2724643813 411941007 2721501385
171 -7039799136 -3849787024 7404361651
171 -7416928455 4375488275 6870002791
171 -11907038358 709771220 11906197627
171 -54873556463 -43637463985 62855117907
171 -364122375410 -148298098450 372143928291
171 -750939030616 -323075871821 770365609512
171 -1181832262245 -776862643982 1284540013304
171 -1394456647821 159285352076 1393763521936
171 -2054750056068 1571918688376 1685816447603
171 -68730378736316 -51593293507614 77306562278171
171 -265535200082066 -92158074849781 269185082370852
171 -424826407048158 251236663533052 393248290656155
172 -20357 15161 17044
172 -275557 161236 255769
172 -511646 -266379 534663
172 -4647380558 -1682363881 4719737125
172 -5762564658113 -3361717891862 6121145160413
172 -37498633250675 -19651900021121 39217742709302
172 -395276902407657 -184458204343508 408236998390653
173 -30569 -14543 31629
173 -343928 -51027 344302
173 -1119759 408751 1101301
173 -1348592 -1104371 1560438
173 -2147116665593 921845801859 2088910529251
173 -223900839176624 -136929803139150 239814130258813
173 -915857238912926 300948627250108 904894754199933
174 -8 7 7
174 -41 31 34
174 -152 -71 157
174 -335 -170 349
174 -8507 601 8506
174 -381137 14503 381130
174 -438827 -210410 454393
174 -6746969 1187938 6734671
174 -36083966 -35389559 45029749
174 -1210319534 366681751 1198995103
174 -11023773365 3491636896 10905751267
174 -14094356333 4869466267 13897884472
174 -8405716300757 -90414378293 8405719787674
174 -31156971726785 21795188014672 27095442703951
177 -7 2 8
177 -1168 -160 1169
177 -814588 132113 813428
177 -1597740847 1081968566 1411480634
177 -88152618881383 40073698039754 85300866522260
178 -13 -10 15
178 -5694 3347 5279
178 -612345 -189013 618290
178 -3170977 -107341 3171018
178 -378730441 -119325622 382638363
178 -406099917 60133952 405659927
178 -1649462799 -505272256 1665117857
178 -17911878969571 -10371110729682 19003029088493
178 -32473753157677 -16541265139017 33845590221524
179 3 3 5
179 -4 3 6
179 -415 227 391
179 -1716 1035 1580
179 -2839 1503 2691
179 -3736048 2829672 3089547
179 -7473568 1731427 7442462
179 -1520678469 -142633794 1521096638
179 -2342910838 -811456045 2374917676
179 -9114901198 -4185933845 9400154966
179 -121943897014 71272126035 113218983972
179 -254154291841 -208755519725 294393175865
179 -799664073160 -363034567466 823864911875
179 -8718166216090 6215179627534 7504020469595
179 -84417531076085 -37237286636908 86766719995556
180 -460002 223403 441721
180 -18082222 -5489841 18249349
180 -74127757 -3999599 74131638
180 -415397455 -156233022 422637187
180 -467731654125 -411440034887 556104742952
180 -1349252834308 -942298198727 1487749572435
180 -7579623056681 -1961117855622 7623134540189
180 -220805218209569 136028825662050 202048042008629
180 -342484395262345 -159506382322883 353649184501098
181 -2 4 5
181 -3 -2 6
181 -11 8 10
181 -11 -6 12
181 -59 -32 62
181 -120 -83 132
181 -1094 -307 1102
181 -1667 -699 1707
181 -1955 -1158 2082
181 -2174 242 2173
181 -2687 -673 2701
181 -4039 -665 4045
181 -4874 974 4861
181 -4187 -3845 5069
181 -20315 1836 20310
181 -26788 19381 22858
181 -28417 16189 26545
181 -31680 16098 30229
181 -55633 31873 51901
181 -70624 27061 69274
181 -103812 44845 100944
181 -116926 -15107 117010
181 -124531 39166 123226
181 -314778 71394 313549
181 -425531 -11768 425534
181 -479068 310117 431110
181 -503470 74164 502933
181 -674070 147573 671704
181 -679283 513082 562910
181 -856362 -800606 1045005
181 -1166428 206170 1164277
181 -1884852 -164819 1885272
181 -4078889 751999 4070351
181 -6016596 -4057580 6577773
181 -8269166 3970669 7951982
181 -29631422 -8696683 29879056
181 -47750293 -22832681 49430659
181 -144998291 35708472 144272784
181 -127989767 -107417433 149421261
181 -285753206 -198458379 314642496
181 -451012973 -160475785 457685947
181 -751405825 130961137 750077437
181 -980590907 -833528322 1150284888
181 -1166714651 837793668 1000037670
181 -4560135457 1423741927 4513396831
181 -5881857612 4101988158 5123191813
181 -8857327280 2049113509 8820618278
181 -79947867539 -20362095360 80385748320
181 -137941226544 -59945025206 141616009461
181 -190768884414 56893408725 189067001380
181 -428020970715 177675687030 417562019836
181 -1020269989898 309264284920 1010708752997
181 -2896277765267 -2735772537786 3550848571770
181 -4990327345539 2392518695325 4799838359635
181 -9663147624334 4721501437054 9271775226541
181 -15553445826471 -14973813757977 19237899120685
181 -165867678060764 -68775078156307 169718945393332
181 -233625451799276 -136194223446355 248133971002168
181 -258753031198491 163598684014240 234805536088278
182 -14 9 13
182 -90 -29 91
182 -6500 4015 5943
182 -27963 -16415 29734
182 -374465 102439 371892
182 -389090 -36035 389193
182 -7360020 4493125 6753193
182 -291560763 -97575908 295159081
182 -13238340017 8783244112 11798680023
182 -44075017910 -30899649681 48646782847
182 -288192603557 92966210155 284931139260
182 -1701372256961 1346799227367 1353941992480
182 -6914392525964 4939338473169 5944522094173
182 -17613730192769 -5444863318361 17785485041688
182 -107388321074369 -30930584272562 108236918434239
182 -992959321333665 -587225631905510 1057175838852943
183 -17 10 16
183 -296 64 295
183 -413 -161 421
183 -2201 244 2200
183 -2675 -671 2689
183 -4889 976 4876
183 -6089 2830 5878
183 -23204 9895 22588
183 -36587 -29507 42109
183 -350096 101380 347239
183 -22820849 5147440 22733218
183 -32023820 12557566 31366783
183 -79588235 39092521 76311313
183 -239286578 150554119 217496026
183 -303874151 -49364327 304307773
183 -18787697822 -5301656618 18927380167
183 -128268049769 18302037145 128143724023
183 -250950026087 63320991871 249598925455
183 -459314485808 52605252391 459084361024
183 -470509415921 -295531110344 506543641762
183 -1557488050193 -688266652184 1601059941514
183 -16823986452785 -2785026493598 16849387602700
183 -111467299709537 -65380320317882 118510534260784
183 -437665937072777 -320539098121787 488775848632939
186 -4 5 5
186 -9529 3923 9302
186 -150763 89606 139373
186 -331006 11801 331001
186 -1391602 -17977 1391603
186 -4237699 646733 4232672
186 -16288981 6645047 15911684
186 -482495357752951 -251240842450999 504210560248946
187 -58 27 56
187 -1885 -1092 2000
187 -15817 12327 12773
187 -1102990 117354 1102547
187 -17114980 -1239546 17117147
187 -29509405 22704594 24097262
187 -12018719587 -8069063713 13125944583
187 -75907194532 -43734900573 80467234088
187 -161755071237 -131206453666 186539479196
187 -197196639340 119918182908 181143157475
187 -280946519340 63870163931 279841844966
187 -277124284495 -96551323435 280977118533
187 -265877120593870 178591122069899 235728228684492
188 -1 4 5
188 -3 -1 6
188 -22 -11 23
188 -74 -55 83
188 -1054 545 1003
188 -1639 318 1635
188 -9285 -919 9288
188 -20332 -14897 22709
188 -55084 33389 50647
188 -107585 -88315 124592
188 -173757 -58402 175929
188 -311957 171233 293714
188 -4983257 3718742 4166357
188 -16087932 3836861 16014855
188 -41376290 21959279 39202349
188 -129111103 -35094429 129969684
188 -128821834 46827427 126725369
188 -502377747 -406796841 579005468
188 -1312490115 -846135033 1420567280
188 -3147280477 2217696704 2726486593
188 -100945762165 -89033227746 120147987249
188 -127946710810 66780786217 121569956915
188 -156846106271 59518656899 153935559200
188 -6030769367922 -418233527623 6031439779587
188 -11720970232616 7583473193969 10549641975155
188 -32743465647153 -3611758360854 32758107341309
188 -28824455659745 -20812942487908 32063836748645
188 -34225788614930 10127218779683 33927641157401
188 -35058878474329 24077777012189 30770031816352
188 -73057695321711 32356936560275 70877612266764
188 -157837695991741 -20089073007432 157946098350753
188 -203318705903905 -14407272237411 203342817050214
188 -218350736370668 -69791485890949 220702038656489
188 -268531611710728 -222559831682369 312055833030149
188 -507747585674533 -278447976081295 534253391902450
189 0 4 5
189 -3 0 6
189 -63 -29 65
189 -121 85 105
189 -315 96 312
189 -507 132 504
189 -1702 -1403 1974
189 -12218 4368 12029
189 -13881 -3229 13939
189 -942523 572061 866275
189 -2040948 -1817427 2438754
189 -10896931 -6029436 11480446
189 -16726746 4124610 16642725
189 -18450369 3373971 18412683
189 -51408408 39031965 42432126
189 -210942732 -54574739 212153426
189 -397925010 -304287474 450096117
189 -6500357892 3104453166 6255202461
189 -10122023586 948429909 10119247206
189 -12127657080 1238917637 12123345796
189 -21887372498 7050418200 21640746461
189 -22843813251 -5583755572 22954480342
189 -22972298322 -19282632516 26820370077
189 -80949232728 28115852406 79802468925
189 -85510260391 -15835789179 85690912999
189 -199342990002 79085280960 195104306013
189 -465773029323 187481122154 455419406098
189 -803313870645 250758828495 795085133379
189 -2698568853551 2050491031743 2226026980277
189 -3775545096371 -248516144625 3775903970345
189 -21305927468667 12598268795016 19722942487836
189 -54807171966130 15105185508901 54422015029242
189 -104421670765572 30444096010362 103551850821069
189 -128095736004547 -62698502863626 132918890053192
190 1 4 5
190 -3 1 6
190 -8 -3 9
190 -17 12 15
190 -17 -9 18
190 -20 11 19
190 -89 36 87
190 -106 -47 109
190 -134 71 127
190 -185 -86 191
190 -245 107 238
190 -247 -104 253
190 -323 -166 337
190 -323 -300 393
190 -437 83 436
190 -757 -173 760
190 -950 289 941
190 -1025 -592 1087
190 -894 -879 1117
190 -1619 -551 1640
190 -3043 2281 2536
190 -2936 -2459 3425
190 -4812 -593 4815
190 -4957 -3212 5371
190 -7064 -531 7065
190 -17099 1206 17097
190 -46758 7201 46701
190 -79376 47885 73081
190 -103816 -40403 105817
190 -180561 59698 178359
190 -349253 135587 342304
190 -892848 -66509 892971
190 -1644014 -851665 1716919
190 -4978361 -2358409 5148880
190 -6647132 5064263 5471671
190 -7135376 5352833 5943109
190 -73217841 17858103 72861994
190 -190578113 133704000 165481983
190 -205591335 -43295012 206229357
190 -277302959 -97556811 281270700
190 -306312534 72581889 304948045
190 -1037572991 732567420 897884421
190 -2596179906 1200310561 2507672445
190 -3085793322 1867858479 2838355399
190 -4204772960 -1551121997 4273988267
190 -5823428228 -127492111 5823448597
190 -19908758633 9283464278 19211790175
190 -84615952841 61982415999 71642326758
190 -188377438760 36323337899 187926186931
190 -189353024586 99673261449 179659242613
190 -205315129273 124726182127 188657181574
190 -297212078264 234949090807 236838111431
190 -382091311583 -155760126555 390531559728
190 -697254529796 -77099205467 697568616929
190 -1327553058397 572217420667 1291125542860
190 -1458609339883 -526528343591 1481129833522
190 -1507489738554 -321851127023 1512364255341
190 -2242853143309 -1324579980029 2387341813102
190 -2455183978658 933853159303 2409297091535
190 -2524273454457 70980194676 2524254746743
190 -9347715749825 629148496344 9346765645311
190 -9862391172707 3823507352330 9666987289777
190 -12040934359385 2141764813847 12018304065448
190 -34951667914040 2121740407027 34949061448043
190 -79018758362343 42335274475629 74740664149552
190 -94861820794229 -92618494179693 118122105181596
190 -280718550124472 -200590599038633 311386500028775
190 -477360445476227 279287416678897 443092415649890
190 -899528376774008 -545735806237597 962040554376955
191 -5 -3 7
191 -6 4 7
191 -80 63 64
191 -377 -215 399
191 -108356 -69825 117268
191 -7390934 -6130169 8591184
191 -2364747636545 1751973796638 1987101432514
191 -8357203323497 946140161145 8353159116079
191 -86763404426601 9476843681614 86725700596672
192 4 4 4
192 -20 16 16
192 -31101111110 -5802193388 31168279654
195 -5087472163 -2238006277 5227922915
195 -2959964124013 -1776991078675 3159669387323
195 -17197042627141 12413820178640 14694282015656
195 -165455599288303 -141504672522775 194543027789513
195 -1202816131040992 831596738442035 1052255447034902
196 -7 3 8
196 -34 -15 35
196 -1057 -579 1112
196 -11206 2639 11157
196 -38815 22299 36188
196 -44119 18942 42923
196 -221550 149213 196199
196 -659776 -173173 663729
196 -1282051 769799 1181922
196 -1322626 729513 1244075
196 -3706045 354225 3704966
196 -8873785792 3900606815 8615095869
196 -15883038447 2413026539 15864451580
196 -3194004017761 -3091805088624 3960858082301
196 -100377046775964 60429660605327 92469888921293
197 2 4 5
197 -3 2 6
197 -10 -10 13
197 -111 -79 123
197 -285 -153 299
197 -292 -227 332
197 -355 104 352
197 -2195 506 2186
197 -2572 733 2552
197 -2867 -1606 3026
197 -22563 10560 21764
197 -25234 15069 23298
197 -29916 -18939 32258
197 -79294 22469 78688
197 -126764 -61228 131357
197 -489220 -441003 587574
197 -1097487 379605 1082135
197 -4886176 2740600 4579997
197 -4535139 -4416928 5640432
197 -6426067 654214 6423806
197 -5974202 -5241259 7095344
197 -18434763 2804496 18413102
197 -18060226 -9772131 18967554
197 -23144539 17739356 18959770
197 -32231610 23946837 27031664
197 -35800204 -7601654 35914085
197 -69574326 -36777427 72843786
197 -91774356 -27375676 92579229
197 -252884643 -81814848 255707516
197 -659944669 -351611731 691665613
197 -1805497699 -688118888 1838218832
197 -6131397366 -3120180955 6389701632
197 -20795847523 6868664652 20543014836
197 -22335054514 1327021512 22333492917
197 -44577221826 19497729269 43297449504
197 -56701109362 2474869685 56699537680
197 -81546225952 -3201605987 81547870952
197 -175737035556 -62893293190 178382151717
197 -311274349131 -117829927906 316803612084
197 -1129498195708 47787132341 1129469682142
197 -1430958949756 840558980934 1326896446869
197 -2518873420162 -807581706146 2546245926221
197 -2584078579906 -1992480977216 2930444135669
197 -4116174616756 -2430944545004 4381352797853
197 -11122709029406 -2354906706619 11157785013488
197 -17089401065978 -10910184631708 18458960950421
197 -63242023072611 -37638007742016 67405618002224
197 -407976578346224 249774101205941 374022184638350
197 -512424261547206 324894083157165 464556302200442
198 -48 -19 49
198 -108 -103 133
198 -195 148 161
198 -1225 823 1086
198 -3752 -1347 3809
198 -23589 -6838 23779
198 -247301 164675 220074
198 -457176 326005 393449
198 -994931 748290 827129
198 -1872983 -1872531 2359526
198 -8381908 -1652847 8403277
198 -25012911 -15918262 26999893
198 -299191003 -64332359 300179184
198 -361222357 237209931 323278180
198 -530165964 417014017 424505309
198 -769788054 -713942725 936014083
198 -3287187687 569061676 3281493125
198 -19488295413 -4854703829 19588202144
198 -25079384242 9801008121 24570164605
198 -30056077603 -11214206591 30567698316
198 -1680756858086 -303762806191 1684057665045
198 -1731053119619 908734296506 1643191709481
198 -54523822649078 -30743645926297 57604625797047
198 -89732031616037 29930784409499 88607970966228
198 -405431009358298 279736246751329 355035812208501
198 -432872831801249 276407358503991 391472460840476
199 -24 15 22
199 -73 -47 79
199 -178 130 151
199 -1214 -377 1226
199 -2208 508 2199
199 -79611185 -45059818 84158236
199 -113386726 3015580 113386015
199 -998558922471 759120802141 823387093929
199 -1032584745022 636468753754 944715040327
199 -3270557208425 -2183307885904 3567168711292
199 -13285756644116 4009958522263 13162857342272
199 -20431132966814 -11951984887041 21712465384404
199 -78363848839190 -43698618897540 82654173234399
200 -2 -2 6
200 -114 73 103
200 -345 -71 346
200 -2318 -638 2334
200 -5366 3678 4714
200 -31928 5122 31884
200 -302213 -58395 302938
200 -111670560 51097252 107984098
200 -244197024 193425133 194211883
200 -111798694305 -40917240071 113596567096
200 -244718130143 167528808660 215109578743
200 -408754550145 74447665561 407929683964
200 -904238419470 -731601672092 1041866456692
201 -182 73 178
201 -78455675 35302993 75996739
201 -519014231 62775769 518707927
201 -60809148530 15062542249 60499514278
204 -13 -7 14
204 -2791 635 2780
204 -13948801 2204564 13930421
205 -19 -13 21
205 -57459 39473 50423
205 -61459 -23274 62552
205 -5044492 2707628 4769781
205 -1109316976 -404692302 1126987229
205 -10866858548376 -9165193988755 12709814728886
206 -10 -5 11
206 -33 15 32
206 -370 263 319
206 -2972182 2014527 2624631
206 -8671585 1721511 8648910
206 -17389622 -3165643 17424521
206 -415445257 -284091680 455700599
206 -2531005494 -409326027 2534569097
206 -4522510495 1421262886 4475229005
206 -11397301312 -899745867 11399170113
206 -49746790645 28831087595 46283258386
206 -123790265469 96810474758 99653198787
206 -128386258024 62288445277 123300186713
206 -2373589722080 -541321143313 2382937817087
206 -6954243759536 -621588226153 6955898705879
206 -314758442131741 -274776255157981 373083983626582
207 -2 -1 6
207 -9 -4 10
207 -15 -11 17
207 -29 17 27
207 -529 220 516
207 -932 423 902
207 -15338 1284 15335
207 -35505 -9731 35747
207 -36180 11695 35768
207 -70890 17062 70559
207 -84177 66512 67108
207 -155520 5255 155518
207 -1123476 -736145 1220252
207 -1863507 -464423 1873073
207 -30690193 19001421 28039987
207 -33099322 -17625113 34687728
207 -39401020 5974279 39355182
207 -2569091617 1984339159 2091047481
207 -8125927790 5376613871 7250352366
207 -8807931850 -7979961270 10601372143
207 -17445938052 -8394434896 18071103151
207 -27055727266 20485620550 22379183487
207 -72103103311 -23740586865 72951009967
207 -1345922386803 -984101701657 1502397244603
207 -3111150507130 -23041333998 3111150928399
207 -3211113582377 -217776121278 3211447433648
207 -12421104895798 -3667386141248 12526771775031
207 -81070832851646 -62929133812521 92131843406384
207 -114458978675577 39126570327934 112914190388096
207 -424880713461523 185777252216407 412695387560811
208 -2 0 6
208 -161 104 145
208 -624 322 594
208 -938 174 936
208 -1485 573 1456
208 -4214 474 4212
208 -4601 -399 4602
208 -12845 4602 12645
208 -126308 34842 125418
208 -264576 -148338 279286
208 -3527836 -2960447 4118383
208 -20211489 -8230959 20656636
208 -284509680 221804602 229688730
208 -1021981982 470425954 987614108
208 -3893940911 2674756188 3417296223
208 -76027053194 -20013664930 76486568548
208 -158740074934 72200974858 153596280760
208 -202092637250 34811486736 201747742278
208 -828756167408 -821997937538 1039927352198
208 -4753136544373 -1277164708187 4783676712412
208 -7742950350821 -2066559736462 7791711908413
208 -56127223520264 41392860559482 47310513803994
209 -2 1 6
209 -8 -2 9
209 -15 -8 16
209 -23 12 22
209 -95 30 94
209 -135 -38 136
209 -335 -134 342
209 -359 124 354
209 -855 -281 865
209 -2745 835 2719
209 -2948 1201 2880
209 -4970 420 4969
209 -6239 -1538 6270
209 -23160 6730 22969
209 -27245 7219 27075
209 -37775 4332 37756
209 -48648 -1922 48649
209 -62906 -24215 64080
209 -186363 54583 184789
209 -204929 -52895 206097
209 -210561 92797 204373
209 -230799 138604 212764
209 -242538 -204716 283753
209 -468792 85681 467836
209 -734960 439344 678385
209 -968031 720490 810850
209 -1301402 -321024 1307881
209 -1299942 1020001 1043266
209 -2087457 1502341 1786861
209 -2219015 1671597 1842571
209 -2602319 -2163407 3027471
209 -3528527 -776552 3541020
209 -7375119 -3307418 7590490
209 -12710903 5409679 12375513
209 -15662111 -9711606 16819186
209 -17384015 4923973 17251323
209 -15017006 -11528592 17006617
209 -49734801 -12356801 49987771
209 -84644900 -57985679 92886972
209 -216656903 -520262 216656904
209 -271933958 17034984 271911673
209 -690100751 -71986472 690361752
209 -848368473 176563519 845811523
209 -6834858474 4400081752 6163149865
209 -10765150122 -5157647279 11146140466
209 -11687471574 8715031777 9776897170
209 -72440421071 52205102406 61959481834
209 -75040173275 -29193816389 76485041937
209 -367443910488 16889668186 367432015225
209 -825844723583 559362719002 729504313242
209 -1038906054194 -17510257868 1038907712265
209 -3540060969824 534070971144 3536004465649
209 -3389071157198 -1527825458343 3489561613852
209 -3974863097822 -1737524539503 4082586607894
209 -5898465011364 1723154534284 5849031873649
209 -27212821782176 -10506723419663 27725189983968
209 -26209213982943 -19986887837597 29620396571629
209 -56217959870231 -20484152485658 57110253269208
209 -71031767969447 -53799773472279 80109773625391
209 -108246251108910 -27753972211898 108851040618001
209 -127067709588408 62971598745241 121687996818610
209 -287310679139535 -60321894180914 288194298328162
209 -294034789676555 -208738529371145 325592809202469
209 -471622539561320 -332852311984278 521439430315321
210 -5 -2 7
210 -28613 21295 23968
210 -1068791087 -613116404 1132208353
210 -75254382725 -33041556212 77320373167
213 -1564 -859 1646
213 -2593 737 2573
213 -220930 149741 195098
213 -40206172 -25333222 43312469
213 -208115533 -21803221 208195271
213 -5073038242 2855690114 4751452493
213 -22699524091 4594053494 22636626020
213 -684026023399 -530273173951 777033082067
213 -9318665967148 -1925133324211 9345973448996
214 -1 -1 6
214 -2101 1494 1811
214 -3355 -1948 3561
214 -67915 50433 56978
215 -1 0 6
215 -4 -4 7
215 -121 94 98
215 -3553 -1058 3584
215 -3777 -3354 4508
215 -95446 52759 89738
215 -139321 3876 139320
215 -788449 159820 786254
215 -6114570 -4185801 6708806
215 -53920738 -32147817 57488550
215 -839122921 72207327 838944657
215 -2271107008 365418228 2267949255
215 -3311682094 -836596440 3329383599
215 -5611003162 -585356681 5613125894
215 -58803279319 16840561981 58339215977
215 -1230122880882 39575284874 1230109226919
215 -8931779788204 -4479431934777 9292563606408
215 -20893616230813 652982780177 20893403631859
217 0 1 6
217 -5 -1 7
217 -8 0 9
217 -127 91 109
217 -143 83 133
217 -197 77 193
217 -195 -141 217
217 -503 306 462
217 -2296 -974 2353
217 -2646 -738 2665
217 -78494 7294 78473
217 -116746 -84974 130153
217 -140616 -3900 140617
217 -149231 78538 141596
217 -362588 55202 362161
217 -335311 -296078 399280
217 -427056 285513 379396
217 -1074351 -936915 1272907
217 -1549654 1118020 1324561
217 -2776311 2031076 2352588
217 -4248196 -1320287 4290286
217 -4747743 -1014290 4763124
217 -11338040 642569 11337352
217 -20298890 15650369 16547152
217 -58456127 -24475738 59852788
217 -81815996 39806914 78545969
217 -126731798 61773777 121637376
217 -1203019268 651948724 1135475465
217 -1294775202 -762989700 1377671905
217 -4360492206 2617855209 4020093334
217 -4763368367 -888057183 4773635223
217 -6286462338 -3723394839 6694764202
217 -6790254744 -4224614076 7296641353
217 -7461116096 -3098999026 7635232609
217 -31768362962 21846132361 27864741554
217 -51877341712 -14774010374 52273715089
217 -949583441702 -376497940975 968915963800
217 -2920564726046 -470525340047 2924629999376
217 -8388863615253 -3513694763397 8589504179323
217 -22232971473195 2661717248929 22220247637587
217 -36839938297151 15781675276232 35848089851350
217 -46043096776514 -3519801098079 46049952280680
217 -67441306197444 28999559753794 65604414564273
217 -112908374940327 -29257603829730 113559464499670
217 -125631948789831 -51729380833994 128489857814598
218 1 1 6
218 -5 0 7
218 -8 1 9
218 -17 -12 19
218 -75 58 61
218 -5181 -2729 5422
218 -72743 42090 67705
218 -822845 -219672 828031
218 -9500189 -6977736 10618207
218 -46655037 -14491742 47116519
218 -576598952 457114251 458178295
218 -5178780143 -3788409039 5781641014
218 -12359715371 -1233337524 12363807637
218 -36944925324 -26654973251 41087888557
218 -369436224225 -352379404118 454969122475
218 -5435491477961 1605444185931 5388398637952
218 -18429666920858 -3122133794051 18459486108261
218 -32546123364869 -16787377695801 33971555910412
219 -5 1 7
219 -8042 -4340 8443
219 -638403062 -160766900 641783563
219 -4525583744 2961839875 4055585212
219 -957035045343677 -709898125615472 1072694389443040
222 -37 20 35
223 -1 2 6
223 -3 5 5
223 -25 -12 26
223 -106 63 98
223 -1416 -520 1439
223 -5401 -444 5402
223 -16285 7997 15615
223 -38602 30336 30935
223 -109260 75743 95456
223 -499258 175767 491888
223 -699159 538415 570503
223 -2357482 1245231 2235470
223 -3838909 1444341 3769511
223 -20845381 15295011 17630177
223 -58948327 -53383389 70937795
223 -495760660 75614615 495173622
223 -749035242 401057663 708561554
223 -1472107762 284151276 1468570295
223 -17881462945 -4073728003 17951664195
223 -24882546622 -6175313337 25008690524
223 -26677952274 2077900964 26673749687
223 -36608448157 14872796865 35771179931
223 -32387240433 -28737181258 38642794838
223 -116836966366 24014787920 116497797639
223 -189905826601 138655494198 161126249168
223 -260803022056 -90872685780 264429859679
223 -13179261933742 -1422057649665 13184778469046
223 -15638896220878 -801896650233 15639598973108
223 -15044060255221 -6417168933031 15423609566235
223 -28231964883070 -16711515084736 30062542746759
223 -39641818159090 -20612899910694 41418735913343
223 -42650418095566 13765433551815 42166987932464
223 -97138368402337 51833752706172 91946116448912
224 0 2 6
224 -34 26 28
224 -118 62 112
224 -126 99 101
224 -815 -742 983
224 -2086 1377 1863
224 -3052 -946 3082
224 -4536 -498 4538
224 -6295 2240 6199
224 -24667 -23058 30099
224 -92122 14504 92002
224 -434433 -332682 491609
224 -830143 -132356 831263
224 -881882 -683038 1001504
224 -4126447 -2791433 4514594
224 -3829522 -3761212 4782250
224 -10345726 -7147952 11376902
224 -16385320 9265058 15331558
224 -22341536 -19297618 26370458
224 -38425154 28520330 32247992
224 -143931153 27424433 143598504
224 -666427183 333717199 637276808
224 -886099906 -102739588 886560058
224 -3882668454 -877384933 3897545805
224 -4551772390 266118574 4551469160
224 -17316510666 -15123290713 20528781873
224 -24813810282 -12073708752 25732225010
224 -534883263922 133429202701 532101154091
224 -8018780880687 1561677984975 7998988003328
224 -10642024403206 -1996294144653 10665388592373
224 -48597964259734 -31852327711036 52787480840494
224 -110257381810226 -94679055622849 129843590830649
225 1 2 6
225 -8 2 9
225 -38 -24 41
225 -48 -31 52
225 -108 41 106
225 -232 -215 282
225 -453 253 425
225 -475 249 451
225 -623 -202 630
225 -663 332 634
225 -2574 -1562 2753
225 -2521 -1931 2853
225 -4108 -2967 4570
225 -5810 -892 5817
225 -15767 -1308 15770
225 -225846 -201823 270262
225 -989696 45473 989664
225 -1385663 1048346 1146846
225 -2445558 -1007767 2501320
225 -3105421 2246869 2649753
225 -4326538 1972249 4185372
225 -10039391 5791050 9350966
225 -18823831 -15566192 21857034
225 -39323498 6616961 39260946
225 -72523176 -56251999 82398280
225 -269398239 -99235561 273813865
225 -543646305 402642713 456927337
225 -1883615871 -898839667 1949508499
225 -2067766727 -1354025314 2245572528
225 -3176426143 -1104794676 3220365352
225 -7808427527 -1646237172 7832742686
225 -15445577745 -553231879 15445814329
225 -32868327244 -20689703214 35400848137
225 -45205077972 -33620755103 50707272080
225 -149189227661 105802001933 128789830689
225 -658309199823 -208546278694 665212865626
225 -2173819670146 -1816312753031 2533644839628
225 -3022353949183 -747558732906 3037522574962
225 -3309652392576 1673940192553 3160275829274
225 -4724688338006 1586556904017 4664284640162
225 -20128518476127 -3036699217961 20151530988329
225 -21484693940526 -13685125955383 23195653782592
225 -29053198918164 20615213539489 25072996722020
225 -38089460288329 12093293728387 37678693927071
225 -960743242992735 567913698118952 889434305354848
225 -873438751002050 -744568381232007 1025706081651932
226 -5 2 7
226 -27 21 22
226 -174 -45 175
226 -383 274 329
226 -909 231 904
226 -1799 -895 1870
226 -18473 7963 17966
226 -545041 355051 489316
226 -1754849 -1595909 2115584
226 -20534972 -19034097 24962763
226 -65770043 -14469948 66002685
226 -299125571 -115991742 304829805
226 -753559799 510331353 665693772
226 -4850697173 -4601380318 5958575575
226 -152443718756 52663509677 150319224469
226 -963051323090 -37861770861 963070829343
226 -22501525487957 13755274683640 20638044921839
226 -23103304001753 12151133250459 21923678787474
226 -27003868740854 1666906984331 27001751379799
226 -78370948231821 -15505835799992 78572755240935
226 -95346323841375 -3199947722222 95347525259049
226 -192461205198069 -74987249826921 196183259997466
227 -53534 24579 51748
227 -397368908 -257354046 430509955
227 -205244900024 2372190976 205244794395
227 -658128525365 -218986910246 666113130642
227 -1760743171836 1278607019827 1499017488670
227 -654057122150165 -27795047923110 654073853791978
227 -810953813235621 -197121342049145 814817659721017
228 -3788 -1577 3877
228 -84071 -4733 84076
228 -15365497907 4612632610 15225671191
228 -146471357825 48682635364 144656308669
228 -6049738817201 -1086812844947 6061407783028
231 -711814 -344065 737660
231 -2054157175 -1575753439 2325749525
231 -3066183169168 -615829320769 3074441541338
232 2 2 6
232 -6 -4 8
232 -40 17 39
232 -40 26 36
232 -123 86 107
232 -262 59 261
232 -466 -138 470
232 -733 -460 789
232 -7944 -4069 8285
232 -8781 -8059 10628
232 -15168 3530 15104
232 -22390 2468 22380
232 -21604 -17223 24767
232 -40150 -30820 45468
232 -200928 -103606 209720
232 -292830 105218 288230
232 -758266 -300474 773678
232 -3278008 1295256 3209162
232 -9055680 2556968 8987210
232 -52154845 -4416156 52165397
232 -87457522 40906961 84366399
232 -119131224 22635572 118858202
232 -143914282 108542918 119391582
232 -369027430 -54972168 369433604
232 -350396479 264875319 290192108
232 -401139637 -87818106 402537701
232 -350020360 -269244940 396640218
232 -605997763 446594582 511048371
232 -660916657 466556070 571988705
232 -735293044 403780479 692232953
232 -903591673 -658221127 1007589018
232 -1132416508 -695623398 1213907696
232 -2470073014 1736000784 2142793688
232 -16976670555 -11868855157 18724333190
232 -49445848282 33475047315 43686882845
232 -119194735348 67678613240 111426348474
232 -1564875081928 -493057293889 1581023782137
232 -29575821516868 13545043070351 28596778077417
232 -73695664043437 38548145117861 69997545512784
232 -584740899793636 -10467557620533 584742017910125
232 -884563289032620 278451803191025 875268436222343
233 -7 4 8
233 -31 -14 32
233 -306 -175 324
233 -47823 26195 45045
233 -17791935950 -5479233823 17963493920
233 -235936046050 54088869046 234984639113
233 -3524227643095 168931195874 3524098254394
233 -7738061385820 26946378081 7738061276898
233 -28354183803942 -16715561333631 30171651926108
233 -202059127955506 132890432168697 180725678869026
234 -143 113 114
234 -588591 368449 535886
234 -22794040828 -7497581355 23061290821
234 -50356123649 5001916523 50339667606
234 -578251212614 -82518242197 578810809551
234 -1640569715315 -635562109642 1671767996613
234 -14164449076931 10865094027293 11595819607632
234 -609148395885363 83843549984077 608618464817372
235 -2 3 6
235 -88 -53 94
235 -205 139 181
235 -561 223 549
235 -816 502 747
235 -18470 5106 18339
235 -265847 -68111 267329
235 -368957 240861 330963
235 -431957 296012 379510
235 -2264453 1227292 2137274
235 -44077730 -7049858 44137763
235 -56359584 -5501358 56377051
235 -69326282 42856435 63369962
235 -77823992 -29786565 79252122
235 -168742373 -140067176 196200962
235 -357750689 26798245 357700559
235 -21931255733 -19001450987 25917423635
235 -157611189451 -71347610195 162341332921
235 -185947652403 126284844279 164055840847
235 -209972707372 -157915309484 236305469683
235 -612054596493 -222205815696 621665472112
235 -5564336446054 3871554869731 4852372138402
235 -34610488059659 13945469068835 33838727167579
235 -70325350052105 7909520369141 70291983490279
235 -105998512999521 -12228857598309 106052739890425
235 -584678310736090 448984357920811 478214062521184
235 -928630315475984 -381516344769933 949617506732376
235 -1161523588543572 -36173070455573 1161535282848870
236 -476 -417 565
236 -3924 -1589 4009
236 -24917 17617 21546
236 -54098615 -23440533 55527472
236 -581295779 144721708 578290167
237 -6899 1585 6871
237 -12818 6346 12277
237 -33067865 24412183 27854095
237 -395108267 -300908582 446351782
237 -136437925870481 -67806321294155 141806303628337
240 -28 -13 29
240 -1133809 362264 1121345
240 -11299015 -601438 11299583
240 -4437777034 -566119930 4440845864
240 -772637226595 510715105208 689664571187
240 -7955011109092 -1273201099030 7965867753362
240 -23046390762976 11813042324693 21961561441019
241 -10 8 9
241 -2200602 206921 2199992
241 -25757836669 1500422667 25756139483
241 -213877289554 18954204161 213827656974
242 -1 3 6
242 -2 5 5
242 -81 27 80
242 -127 -100 145
242 -396 -163 405
242 -739 405 696
242 -3313 -2046 3555
242 -45532 1839 45531
242 -122320 67017 115209
242 -5920033351 -1066629439 5931552658
242 -5389050675 -3533484315 5854125248
242 -257100991317 78768702183 254612462282
242 -5760954671847 2656684048569 5566113561536
242 -29387077807627 -15769107654395 30828716035610
243 0 3 6
243 -529 -119 531
243 -648 -156 651
243 -3445 1582 3330
243 -33987 6291 33915
243 -82037 64116 66080
243 -13129488 10403459 10438246
243 -214565976 28977882 214389651
243 -261900459 125951405 251806513
243 -673217811 313434453 649763313
243 -1276209246 499510731 1250174142
243 -5748130224 4022889090 4997585523
243 -13442920275 -3092947929 13497277143
243 -98456436505 42952419207 95652419005
243 -215253591541 19653712540 215198962704
243 -215252767041 -101829624579 222595752687
243 -1602425665386 92474478024 1602323001795
243 -2659984261404 1292826492384 2554020635787
243 -3399164123110 2086186601043 3113969927596
243 -4588828770500 1444149606707 4540647355650
243 -5413272908565 -56053615086 5413274911974
243 -645627180472757 -7946355542329 645627581726265
244 1 3 6
244 -8 3 9
244 -9 -3 10
244 -81 -27 82
244 -233 144 213
244 -253 130 241
244 -844 -605 937
244 -2129 -1987 2596
244 -8675 -8200 10639
244 -201017 -54643 202354
244 -248763 -59544 249895
244 -1639671 999766 1505019
244 -20973094 -3547919 21006883
244 -264436684 190682191 226097053
244 -3427638675 864084268 3409235583
244 -12649616321 6786739664 11961693421
244 -29469316741 -13065640559 30301696564
244 -215577913639 -137234767574 232717159483
244 -229962560650 -127137668207 242248037683
244 -366640261745 40685053405 366473190764
244 -336926982669 -269847989072 386859848601
244 -746654380165 -210370923170 752180070889
244 -1615650301861 -1159857544850 1794395617225
244 -7579384271909 -3539315467471 7828373118244
244 -132862228943735 58524372771514 128963784391115
244 -163543407258361 8308003167640 163536260294245
244 -243088187982221 109835116649446 235371443398289
244 -347636806866341 -337308815553658 431586786072553
245 -5 3 7
245 -383 189 367
245 -8060 -6483 9268
245 -35001 16675 33691
245 -33974 -15918 35101
245 -1746266 -1492995 2053006
245 -2355563 1099795 2272773
245 -32092008 14668822 31036069
245 -76746257 60351213 61465681
245 -174680387 118346247 154284265
245 -931274064 -536357267 987157828
245 -77901610688 16488758796 77654593261
245 -612843713435 398088478102 550779513708
245 -15999014277716 -5303463874544 16190956827885
245 -213120139162842 147961188028096 186056441703013
246 -26 13 25
246 -38 -29 43
246 -317 67 316
246 -419 328 337
246 -704 -593 823
246 -30227 23584 24385
246 -106305902 7656955 106292659
246 -440851193 131934583 436876606
246 -420062075 -241958258 445277377
246 -685912313 520661086 566248183
246 -2845621013 201551515 2845283932
246 -4498565069 -709932722 4504450987
246 -18493686701 -7936879412 18968666035
246 -19667517305 -4079790809 19725862570
246 -163252740551 17740869613 163182874150
246 -12838910448395 -10140701551559 14673140549500
246 -312926825458787 164043694055641 297114275396362
249 -1 5 5
249 -1870 374 1865
249 -1000177462 -214915348 1003474289
249 -1465351876 -280841023 1468782398
251 2 3 6
251 1 5 5
251 -19 13 17
251 -90 54 83
251 -492 318 443
251 -576 227 564
251 -529 -431 611
251 -670 139 668
251 -700 -466 763
251 -1138 386 1123
251 -1233 -583 1275
251 -1885 376 1880
251 -4586 -2932 4955
251 -6858 -3301 7104
251 -8632 -2645 8714
251 -8808 -2400 8867
251 -914974 322851 901374
251 -1900236 -44253 1900244
251 -1929910 -1361749 2133640
251 -7543195 661225 7541501
251 -21743773 -15257392 24004636
251 -77706889 47538527 71255533
251 -425190445 231400942 400993742
251 -515729827 -421787003 596470121
251 -1224610909 -521451489 1255348449
251 -6814237714 2081431578 6748879107
251 -8402494048 -5752749306 9219360219
251 -14974139604 -14811257221 18764185326
251 -24991781860 -19473836677 28436470894
251 -24335502076 -22058342450 29296532603
251 -38010197238 20117033814 36030561059
251 -46391247991 35126576113 38371919345
251 -95833281429 -23347149046 96292972476
251 -116079146397 61376466636 110051867432
251 -155322580968 -115014099310 174006428427
251 -212204957701 -17451881954 212244295856
251 -187875063709 -129225195174 206372974134
251 -3406536856061 -493969499374 3409995549686
251 -8417450536157 -6034568037436 9345270114500
251 -37785997672840 -18570365705749 39225583117690
251 -42099544764466 25494148158267 38719014462744
251 -169832559025605 30335041108764 169509339641918
251 -263864837590005 194622942381140 222394992214626
252 -4 -3 7
252 -6 5 7
252 -17 -16 21
252 -31 -21 34
252 -41 -28 45
252 -171 70 167
252 -172 -77 177
252 -405 -79 406
252 -2407 259 2406
252 -5553 -2315 5684
252 -7060 1015 7053
252 -12787 5311 12474
252 -42217 -23034 44389
252 -1097634 -647567 1168139
252 -1332268 584487 1293661
252 -1612677 -953296 1716841
252 -2187605 681132 2165369
252 -3422291 1823472 3240215
252 -7516976 1994237 7469895
252 -159823770 -12172555 159847303
252 -328437058 30957717 328345351
252 -967083071 -51901696 967132899
252 -1232106433 -242123298 1235215261
252 -1509195478 -1177147415 1717760259
252 -4625788725 -2726307164 4922074841
252 -5649596191 3621435204 5102281219
252 -5914913867 -3081332889 6181460894
252 -8812083857 -3388455372 8976019157
252 -23965273375 16156517556 21213760771
252 -59341088339 38111794455 53555089016
252 -100464594837 -16735576543 100619158258
252 -106430664571 26257154892 105895269055
252 -280167036385 99945118294 275861566557
252 -405909779371 -185863863984 418504789423
252 -610827734653 452693617641 513163809802
252 -10348750821285 7378970596340 8906595204553
252 -37755725337527 3157539962264 37748362514331
252 -593915043660522 440657725256579 498566684133721
253 4 4 5
253 -3 4 6
253 -12 -6 13
253 -43 -26 46
253 -63 49 51
253 -68 -24 69
253 -123 -104 144
253 -635 504 504
253 -4483 1174 4456
253 -5819 4008 5100
253 -17849 -14297 20495
253 -72432 -27771 73768
253 -128332 39565 127066
253 -141860 -12584 141893
253 -157538 18421 157454
253 -1031314 -286250 1038613
253 -992538 -851910 1168645
253 -1978061 -576715 1994269
253 -4125896 3205006 3341597
253 -18078570 7124485 17701962
253 -60062305 -15348413 60394555
253 -144973282 60168862 141432757
253 -178702250 121909016 157338493
253 -320946888 215870733 284387242
253 -1225527896 888554029 1044370370
253 -6697352355 -3596425416 7026590974
253 -6975365718 -6492550899 8495145544
253 -10189386267 -5066725550 10590956406
253 -12710002301 3744098947 12600765911
253 -18208874242 3795555877 18153735802
253 -23065098083 12895439764 21634591166
253 -32352377760 -9238409339 32601560088
253 -73261340780 25516086213 72214717536
253 -79603775366 27311730924 78517350285
253 -102853474868 45171110098 99863203757
253 -160665658385 60354177251 157775033803
253 -408961522684 217258052293 387407327080
253 -429940832182 263070265588 394225695949
253 -588696252539 366746417176 536812536416
253 -1225022790332 194196488470 1223393898941
253 -2064329519567 1112998008843 1950300867369
253 -4140265340031 2039385866739 3968282272945
253 -6765049626387 5170592690194 5554527770088
253 -34595195037347 -23221707057010 37780529219476
253 -336144087728384 218134485705093 302214939847920
253 -446573612633305 200102555093095 432758479951087
253 -992385468259702 349162232894005 977763206742946
254 -41 -17 42
254 -235679 -16091 235704
254 -4793260944 -4234536089 5708856343
254 -529679621023538 -114058952967531 531436737139273
255 -377 -320 442
255 -6494 3943 5968
255 -18329 -16439 21967
255 -55985 -24338 57478
255 -91643 66319 78187
255 -1018904 -304652 1027903
255 -1805329433 1143933904 1637029762
255 -23201999663 2211416803 23195301355
255 -34667596871 -21193013285 37128768331
255 -2902042306418 869665410415 2875771997758
255 -5164318964027 -4635483524969 6191414443363
255 -151053921798995 26332903512763 150786695309527
258 2 5 5
258 -4012 -697 4019
258 -25495 -18748 28505
258 -14514424 11382179 11654807
258 -56359753 -49026037 66708842
258 -143712355 98325125 126359252
258 -520648624099 -344508966520 566729354693
258 -4627978170211 1736492420333 4545007589378
258 -47290748543278 8442363046661 47200893203909
258 -105405082103407 -54976965068722 110171657368649
258 -160234956419122 -78328669514221 166245817559423
259 -9 -7 11
259 -42 -37 50
259 -703 273 689
259 -3130 1694 2955
259 -3349 777 3335
259 -3654 2516 3203
259 -4312 -2614 4611
259 -17908 10235 16716
259 -119557 -118111 149727
259 -221373 -167476 249578
259 -3026884 427643 3024036
259 -2989105 1949069 2682495
259 -4282600 1730915 4186194
259 -173973010 86660819 166487820
259 -305110971 4933649 305110541
259 -621794758 282737420 601663491
259 -1379977929 -632498257 1422918581
259 -2821334397 -1420787110 2936659868
259 -24612870868 -13677410565 25947116156
259 -33062292300 4299049580 33038045819
259 -43822198213 9285300300 43682798936
259 -60852813700 20097123875 60113194194
259 -533364118665 211701731819 522006555545
259 -598753436509 399393237992 532445458050
259 -606560988156 444786485504 513207126971
259 -1916101859056 964266483555 1830974295890
259 -28192945457841 -4208429231323 28224168631463
259 -47595840670869 -43369229204518 57427852314050
259 -81948055702665 14255149780577 81804016612451
259 -161797872704809 -73724245073445 166747208815817
259 -385491199782061 -288370569598674 433147143210404
260 -13 9 12
260 -15 -13 18
260 -130 53 127
260 -139 -62 143
260 -1102 507 1065
260 -1158 159 1157
260 -17352 -4189 17433
260 -17609 -4282 17693
260 -25987 -10785 26592
260 -41443 -35516 48767
260 -129873 -68514 135941
260 -903615 -121797 904352
260 -1382205 1037172 1151033
260 -1478473 -441779 1491506
260 -3319306 2574503 2691949
260 -31729594 17742923 29760553
260 -110383031 -8968453 110402762
260 -136045993 91569244 120511877
260 -11733364669 -864798895 11734930414
260 -19269718977 7776819653 18837899106
260 -28877657098 -13748682597 29881193625
260 -29618051809 16947655140 27639100029
260 -58833438781 -40310274887 64564777484
260 -6525456973258 -853835444163 6530326148439
260 -7256747387515 3214844567798 7040022102607
260 -11770943894724 9207170313485 9474221675919
260 -42143125626138 33165164402159 33728139872037
260 -54256611004258 36535441434801 48051825446691
260 -666598350933724 521688002419665 536269974061419
261 -7 -5 9
261 -20 -10 21
261 -56 30 53
261 -1195 807 1057
261 -18479 -13125 20465
261 -99979 -70880 110670
261 -2530843 1206832 2435850
261 -2563293 1869065 2176657
261 -2820443 967673 2781951
261 -17772104 -6167755 18016350
261 -124735943 -99031443 142800695
261 -258366744 144530054 242314261
261 -778916606 618044805 618408128
261 -964142450 416878133 937430124
261 -1619902046 486940962 1605100589
261 -4412517562 773262186 4404587677
261 -18379406104 -2697255995 18398749170
261 -61519112011 1914678798 61518493780
261 -268246706010 173313193214 241564721773
261 -1908172561539 1078954644131 1785462375229
261 -5202470207815 -2308300208115 5349735669271
261 -10054919273923 7208698423390 8626545066762
261 -360349081803840 -17879508833354 360363753522005
261 -812719559960475 -168174245810872 815112861948394
262 -5 -5 8
262 -1427 -572 1457
262 -38618 -31097 44423
262 -2931617 -1346505 3023400
262 -172754069 123560179 148416818
263 -9 -2 10
263 -39 31 31
263 -7831406 6061159 6363090
263 -63833268 -5423954 63846319
264 -1295 430 1279
264 -3287 2254 2887
264 -48785 17836 47977
264 -107059177620005 -75121098462971 118190407326250
267 -10 -4 11
267 -8242 -6754 9539
267 -29845 14099 28757
267 -16659322 11953754 14285651
267 -6053866741 -3279826657 6359113961
267 -9542039077 4527009152 9189527498
267 -56896819084 -23297228461 58170124628
268 -6823 5138 5667
268 -46502083 -34534288 52139703
268 -166515006511 -46207681194 167692738427
268 -12011331608685 -1414804672120 12017871182657
268 -12849087595480 9740802385407 10618117164725
268 -18163857652206 2501650095431 18148026196757
268 -72190324797307 -22794659846329 72940076444670
269 -6 -3 8
269 -52 -20 53
269 -83 -40 86
269 -136 -66 141
269 -8504 2741 8408
269 -8818 5525 8026
269 -15172 6806 14701
269 -435259 258322 402530
269 -1617643 -791342 1678454
269 -2078128 -1072459 2169280
269 -12630658 962957 12628792
269 -747225316 22737597 747218298
269 -4939099714 -508067787 4940891106
269 -8042188811 4788703985 7430951375
269 -11824110121 2441571673 11789306117
269 -290606391379 160669261659 273215768109
269 -573706705690 177773278573 567959506928
269 -590735919345 -73460800047 591114345173
269 -697972432695 -353246913739 726916022967
269 -14700700187382 6752872000662 14209497916469
269 -20544036147186 710337670989 20543753068136
269 -117712462341619 -32764604063236 118552604257294
269 -206146164261756 114184577695437 193736606389118
269 -666376727069686 7005277537630 666376469012885
270 3 3 6
270 -9 -1 10
270 -9 -9 12
270 -51 40 41
270 -513 390 423
270 -1950 -1059 2049
270 -4223 -1726 4317
270 -882114 -376527 904413
270 -45882181 -7603821 45951688
270 -894374961 -80342361 894591018
270 -54594609351 -39026182659 60565185420
270 -86204372487 33812279450 84434297797
270 -364082653293 -202412330730 383844606003
270 -764481824157 -507040377790 832583509267
270 -1952034973323 -1507059971370 2214572179833
270 -9622691775897 -4802019701817 10005850989336
270 -14483108798246 3406676243577 14420007062597
271 -4 -2 7
271 -9 0 10
271 -252 -233 306
271 -2146 -2132 2695
271 -3977 362 3976
271 -6374 -1276 6391
271 -10367 1727 10351
271 -74816 -37209 77766
271 -1219745 854678 1059814
271 -2011578 -901842 2070271
271 -57154193028 40718798596 49212651183
271 -74692600392 -55538226206 83777957655
271 -99649507738 -19387497584 99893530663
271 -182220115793 -159906285347 216439055651
271 -200364141009 -189315111420 245679745780
271 -1641037645850 -403821645038 1649148483407
271 -2250958821489 622075750722 2235009052198
271 -91076854005417 7736698866210 91058240912644
272 -2 4 6
272 -9 1 10
272 -8 -6 10
272 -11 -5 12
272 -12 10 10
272 -119 84 103
272 -218 -66 220
272 -240 70 238
272 -242 -224 294
272 -1016 694 894
272 -2462 -263 2463
272 -3110 -488 3114
272 -2759 -2441 3288
272 -6449 4057 5862
272 -7250 -6365 8613
272 -12317 6757 11598
272 -24488 6022 24366
272 -28280 3226 28266
272 -65825 37329 61552
272 -135192 21982 134998
272 -1046843 338275 1034934
272 -1605390 -303230 1608988
272 -2361998 1397029 2186355
272 -4292733 1196269 4261540
272 -4766442 -707666 4771636
272 -17973980 -10888334 19217826
272 -81544982 -21110454 82013884
272 -185916680 -8338479 185922271
272 -247586978 146248132 229253286
272 -326499284 -292113474 390901990
272 -727387389 161769856 724710445
272 -1117432448 -190880342 1119285978
272 -1235924775 -688716044 1303455511
272 -1446256334 -1074961598 1621992732
272 -1919015232 1285598482 1703362738
272 -2873284187 -2341598832 3318970507
272 -26261946120 -5456978762 26340250750
272 -29770997291 -1576975022 29772472131
272 -60774252674 -12028602584 60930915510
272 -76750532610 -65166234512 89993723830
272 -173820571626 -37958002940 174421863022
272 -251591822450 4836886113 251591226535
272 -622132135850 132747706030 620110949988
272 -986084874386 -750562704035 1113782001387
272 -2751156882314 -271127819442 2752034351284
272 -4741167247454 -2404771952832 4939015776034
272 -11235635973123 -5403479980685 11637664604404
272 -14065594247550 -1713941835068 14074072162834
272 -30919763572595 -27237446460453 36783038080774
272 -39753298733649 28517395764673 34094197342684
272 -123204597733827 12009352957003 123166550957662
272 -483078664229153 -275637762765992 511309659361233
273 -4010 364 4009
273 -6359 -1274 6376
273 -10385 1729 10369
273 -22400 4849 22324
273 -167951 -100376 179140
273 -7330718 4415092 6752473
273 -243775517333 189351740101 197448365569
273 -1143982243952 224920301788 1141076685169
273 -4682464197839 -1196729750531 4708377149827
276 -15151 2396 15131
276 -94761563926699 23295700693343 94289930105282
277 3 5 5
277 -4 5 6
277 -268 -60 269
277 -319 -85 321
277 -814 -459 860
277 -322186 199877 294180
277 -3678123 2484410 3253064
277 -5646380352145 -4867126287895 6659281211253
278 -4 -1 7
278 -249 146 231
278 -373 94 371
278 -639 488 525
278 -2797 1403 2674
278 -2947 -1583 3092
278 -4845 2315 4662
278 -4816 -3089 5207
278 -117565 -89002 132571
278 -216511 148806 189957
278 -1611456 -931023 1709021
278 -27811413 -5831802 27896627
278 -52069908 14953323 51655547
278 -82397385 -29738202 83668871
278 -295264053 126239942 287362323
278 -360816162 -175505289 374158055
278 -493996339 163345196 487969921
278 -4416506388 716961243 4410199307
278 -38404693978 -30145938183 43802111373
278 -63338026507 9954250193 63255965254
278 -813714769830 637509468287 653972389455
278 -2410485883621 -540155014525 2419493356054
278 -166999234613850 -150114289882179 200333771084873
278 -241765455363023 -105600465451174 248302740631589
278 -575332184367661 -146479175196397 578479897545268
279 -1 4 6
279 -4 0 7
279 -9 2 10
279 -16 10 15
279 -103 -65 111
279 -276 199 236
279 -281 194 246
279 -837 -257 845
279 -1300 -641 1350
279 -2648 -697 2664
279 -4018 3015 3346
279 -5065 1486 5022
279 -5552 4383 4430
279 -5840 4322 4911
279 -34232 -11961 34712
279 -34869 25973 29191
279 -106989 58559 100789
279 -118712 -25825 119118
279 -233802 -24713 233894
279 -233970 -118712 243743
279 -367697 100581 365171
279 -500347 284325 467653
279 -753641 45695 753585
279 -1221688 -138105 1222276
279 -1218494 -997960 1409967
279 -5781857 1402424 5754222
279 -7773054 3987119 7406344
279 -11669538 6368648 10999519
279 -12551230 -2593553 12588036
279 -10618330 -10426250 13258359
279 -16797443 4330905 16700921
279 -24793753 11631562 23909262
279 -44762802 15884258 44085895
279 -91289626 36375463 89322402
279 -98850496 -32886009 100049164
279 -87293504 -67912330 99275007
279 -119812305 -75734932 129152338
279 -169246641 124658810 142781080
279 -195949945 94271332 188388696
279 -323071529 -164337486 336665474
279 -782724289 -545332628 862543830
279 -1109763513 199384148 1107614044
279 -1626331759 -50943687 1626348421
279 -2777120938 -804582977 2799452244
279 -5468216202 3675523316 4846720831
279 -5785650796 -3755671986 6271268191
279 -8914371944 -1811887233 8939253590
279 -9123576824 -7570156785 10606677962
279 -13954909600 -4436364078 14102790511
279 -17786685602 -12819407692 19775669535
279 -35762318050 -8673321012 35931568543
279 -82467691737 -52201277791 88921417087
279 -123149011949 -116592498331 151140561039
279 -418032475921 23608157154 418007376076
279 -1172774506566 -281963951084 1178182415759
279 -1413403666624 -683315506337 1464752180286
279 -3284717331368 -1500235013560 3385887596871
279 -6524228790363 -4258047134149 7080100104295
279 -8190282055979 3644683602573 7942267007501
279 -9199456428772 7175856957828 7423181107015
279 -12298816654562 6690965053064 11599717747167
279 -12879602058633 -3410378082970 12958818084406
279 -13424525591794 9768875437792 11414198987295
279 -19859766367929 981545222720 19858967124832
279 -333167817620854 -58944168925209 333781685985838
279 -799294714917492 38022035902112 799266034428679
280 0 4 6
280 -4 1 7
280 -26 -16 28
280 -122 87 105
280 -210 -51 211
280 -212 -173 245
280 -563 315 528
280 -1313 434 1297
280 -2240 -1018 2308
280 -20687 2738 20671
280 -28527 -12425 29292
280 -31500 -9914 31824
280 -36552 23296 33078
280 -38346 -19968 40072
280 -49436 17878 48644
280 -462070 -332774 513634
280 -526517 229682 511525
280 -724451 -163413 727212
280 -1568105 -1254887 1800002
280 -2233443 -489933 2241274
280 -2339928 254502 2338924
280 -3737468 408886 3735836
280 -4801108 718774 4795732
280 -5685899 -3483366 6091995
280 -6281380 -4324613 6901453
280 -17099384 -2967114 17129112
280 -85268042 64953560 70197832
280 -97540520 -43816608 100402998
280 -163056072 106132198 146430396
280 -1299176426 284330764 1294620908
280 -2254544842 1316705632 2093631400
280 -2320260267 -1041008549 2388107298
280 -3521088698 1317926260 3458434688
280 -5309973662 -1229262051 5331843219
280 -5461671915 278379699 5461430836
280 -7403544152 5686544917 6054338675
280 -53154356042 -17617290668 53791768940
280 -57713366684 30261620236 54794940662
280 -72023528010 10454423404 71950030356
280 -295986085678 191677985170 266316427618
280 -537042066762 -146616987384 540660264808
280 -1226614963653 -940858759995 1388754825718
280 -3351865493898 1725259347364 3192003074412
280 -7029131534684 1205886067798 7017281309348
280 -6924864095514 3116618397165 6707694953299
280 -20568352842275 -8945833050132 21117635347947
280 -18903406818452 -15846461059800 22059159330342
280 -51558320257955 -46113806994176 61720181623211
280 -640596952481868 -286016882064081 659065112325337
281 1 4 6
281 -8 4 9
281 -89 45 85
281 -374 174 361
281 -461 -245 483
281 -888 -527 946
281 -1013 -755 1137
281 -5354 3649 4716
281 -9621 -8327 11365
281 -15558 -4343 15670
281 -26472 -14732 27913
281 -602993 442249 510129
281 -5021903 -2696366 5268684
281 -20122551 8217316 19654996
281 -29817752 -20538359 32764932
281 -36453623 -2462444 36457368
281 -41960247 31320184 35075800
281 -291693470 -80447183 293719032
281 -314952369 113564221 309951709
281 -760381695 138421750 758849536
281 -1040280476 388886436 1021840201
281 -1256657594 473015566 1233908889
281 -1550265416 936382153 1426822560
281 -3701735354 -740785407 3711597892
281 -4025207060 1752773820 3911225161
281 -6747340038 -25680455 6747340162
281 -15127918535 2863648699 15093636693
281 -136835002133 89124498261 122851652233
281 -396465896942 7184927857 396465110376
281 -425830134071 267183981456 387405072376
281 -449398869734 -42955170903 449529647758
281 -774166030581 172519951459 771299625907
281 -3121516595543 1558789475886 2986160473018
281 -7215240284586 4445629566262 6602030643769
281 -15964128494399 5787126953421 15706493410939
281 -20453912115263 -13242552980613 22158248306125
281 -27280682055479 6950044769776 27129486059664
281 -34760533109441 -15012597317579 35669945422581
281 -107588495975015 -87074999608214 123977253259770
281 -530205874530641 -221180105875749 542737391805751
281 -623372190050321 196503932349769 616794272344977
281 -738736941410831 170311352284338 735707153024440
282 -5 4 7
285 -1051 -352 1064
285 -3061 383 3059
285 -4123 824 4112
285 -376537 -56785 376967
285 -82335451 -46944604 87137000
285 -195715486 34753712 195349517
285 -199064968372 29181164453 198855724136
285 -1685186658442 -1345463754979 1932884669708
285 -15399081243028 8989685519405 14301478174058
285 -40068801624373 2222085737003 40066523522375
286 -493 363 416
286 -507 -316 545
286 -715 305 696
286 -1684 -949 1779
286 -705181 509172 602459
286 -752011 -365236 779697
286 -2396353 1334580 2249567
286 -27879982 -21393999 31569437
286 -1944105649 -1688966953 2299924458
286 -6336693075213 -5829336644248 7677424147595
286 -12666495871695 -3668078149996 12768214052213
286 -57101791705375 -7620554312992 57146997612549
286 -441677897133090 -305131178461447 485689659732869
287 -4 2 7
287 -12 -9 14
287 -18 14 15
287 -88 -56 95
287 -136 94 119
287 -353 -280 404
287 -1042 -350 1055
287 -1435 291 1431
287 -1422 -441 1436
287 -3085 385 3083
287 -4138 826 4127
287 -4354 2551 4040
287 -39706 -36113 47870
287 -130150 -3704 130151
287 -184764 -19993 184842
287 -697171 190951 692363
287 -3682728 -2280865 3953904
287 -8182601 -3425458 8378000
287 -103564258 -988297 103564288
287 -116714623 -50827455 119843109
287 -187079470 46612958 186109855
287 -226371033 92892074 221032080
287 -864915729 141333870 863655926
287 -881655862 -694870617 1006899312
287 -1566059637 -1033937077 1703813097
287 -2438193409 577668863 2427336289
287 -2998346345 -792313417 3016675985
287 -4796081977 -1482872174 4842875564
287 -16148700721 171672094 16148694254
287 -16610834313 11932051116 14234891342
287 -18942521121 -12485413332 20601113756
287 -39461893673 -9472502218 39642996596
287 -45009704471 -2958790603 45013966025
287 -72262099731 49573467303 63455571851
287 -150002921874 -129284392072 176902936119
287 -182694453025 -84668202292 188565392380
287 -243425090461 163831269111 215637185733
287 -662122352164 -191738135385 667439088186
287 -7735073215257 -1249373520726 7745922915836
287 -36207569640179 -9459590563915 36421529930501
287 -36402840374593 -14894601570102 37215732596478
287 -98934977918441 3926936818664 98932915628054
287 -284851581141417 -42750632146320 285172193585030
287 -276200939410844 -113520280874593 282450636015512
287 -1325225072059042 -565980922892800 1358779888088695
288 2 4 6
288 -6 -2 8
288 -14 -7 15
288 -20 15 17
288 -72 25 71
288 -150 80 142
288 -163 43 162
288 -216 -137 233
288 -538 -174 544
288 -1371 635 1324
288 -3296 2463 2753
288 -5311 439 5310
288 -6326 3047 6081
288 -6446 4716 5462
288 -6470 -4233 7025
288 -26605 20700 21517
288 -44698 16354 43956
288 -1450936 180646 1450002
288 -2437135 -1445457 2596036
288 -2920166 1927076 2608302
288 -11725964 -3594118 11837454
288 -15581358 6770845 15142955
288 -19192587 7112156 18861355
288 -42368014 -15957848 43109574
288 -92996000 4638174 92992154
288 -90756205 37789420 88517517
288 -320195022 248893892 259176022
288 -351396476 89366054 349459170
288 -374822182 -365809556 466637838
288 -513350262 -10473019 513351715
288 -1131695368 -581372907 1180686667
288 -1215720114 -874288982 1350862640
288 -32545372434 -2170616404 32548590586
288 -46005410188 -26614721306 48801181026
288 -55409387983 2997221935 55406464560
288 -55697324969 -29653275448 58368875529
288 -69693610825 -32217047858 71916767745
288 -165515156414 29336713718 165207372840
288 -428970335470 33158210143 428904286761
288 -527534663940 -177315767858 534129453530
288 -607361561034 -25790979854 607377062636
288 -1475374494137 544323441134 1450252078833
288 -1548231171650 -1100246455605 1714867921517
288 -2075061780083 874272140243 2021984003232
288 -2083003209970 -912725306006 2139851894184
288 -6211596641206 -1865036357297 6267143092953
288 -7551050501410 2892668914944 7406811598234
288 -11202345144056 6953719951158 10226717719298
288 -13359855117733 -4673172530235 13547793559900
288 -21343773602150 16350143936142 17492470396700
288 -18430042099215 -15736939103017 21656752109026
288 -62237558591315 -41035916254770 67692114440267
288 -260512768741051 124550276569378 250654682758083
289 -3 -3 7
289 -636 -231 646
289 -30488 14882 29257
289 -8756831 -104776 8756836
289 -14412447 310417 14412399
289 -488831511 265086844 461327946
289 -94672515279 58076838106 86741488458
289 -594763929172 -138854293868 597276014689
289 -369101592676967 3340254612760 369101501491478
289 -898919819082911 512990613831084 839374072043556
290 -2076906362 426417007 2070897315
290 -13687708835 2176866981 13669330924
290 -38681933015 -15291175751 39462571656
290 -49498249856 -38534190539 56304181005
290 -870155870237 -486386055137 918119198466
290 -390770065319210 262841595007849 346252475973681
291 -31721 -10103 32059
291 -136502 -27938 136891
291 -423077 -259130 453274
291 -488510 34627 488452
291 -877307 696181 696457
291 -832063827725 -418153606655 865873845031
294 -7 5 8
294 -319 -259 368
294 -397 98 395
294 -511 116 509
294 -174426403 -1647583 174426452
294 -761244979 137989718 759730601
294 -1729329397 315380555 1725825848
294 -1985721292 334990427 1982538299
294 -15917324815 -7960153702 16555029653
294 -34809277522 -8356348501 34969066307
294 -348895887127 259370382509 292487109422
294 -2748441852034 344414075747 2746637865035
294 -3350713469917 -194659839373 3350932450124
294 -216560717403169 99860390188334 209238092050799
294 -507416578909975 -23694186244252 507433799978453
295 -6 -1 8
295 -9 8 8
295 -174 95 164
295 -223 -67 225
295 -513 176 506
295 -825 242 818
295 -8425 1142 8418
295 -10185 -3706 10346
295 -19578 -12556 21167
295 -22087 5651 21963
295 -35457 -31687 42431
295 -886896 527711 819650
295 -2075524 -393889 2080242
295 -4568710 -2873356 4919871
295 -6043713 1672700 6000698
295 -15448408 -10673860 16988343
295 -21856789 5716979 21725625
295 -22956601 -1069162 22957374
295 -50068489 -25952344 52292472
295 -697074579 331284719 671183195
295 -3680194138 -899144721 3697998512
295 -706537453234 -568042450153 812305380426
295 -13662159716530 -11706216572409 16075518499574
295 -69358203764232 7603452483167 69327731382530
295 -58210235233384 -51141530991822 69173952168863
295 -191233099012452 147312659347826 156002222923103
295 -287394647429338 -107934107216052 292382142549935
295 -319628863504137 -182135257263172 338238111182516
295 -379375572399418 73034006433479 378471192075342
295 -509211054108294 -272332901954857 533954009608238
296 -6 0 8
296 -112 74 100
296 -888 -168 890
296 -1998 -867 2051
296 -5334 3005 4995
296 -63334 -15651 63651
296 -311848 100492 308330
296 -397789 -161579 406484
296 -10296508 1768634 10279084
296 -273001540 177381997 245329547
296 -10710938266 7776824582 9119674174
296 -164916705224 -107307896836 178850432426
296 -265532374894 -50429745922 266137318762
296 -1415050203339 -977649849189 1556082504494
297 -6 1 8
297 -6 -6 9
297 -122 72 113
297 -636 -591 774
297 -1923 891 1857
297 -2085 -1923 2529
297 -16764 -5806 16993
297 -17919 -12822 19884
297 -1503078 -210300 1504449
297 -31010496 6394802 30919585
297 -76573647 38248212 73250598
297 -131407044 53801504 128329273
297 -266177735 -157523124 283425416
297 -1480135373 -252437671 1482578925
297 -8138297079 4491114042 7654163322
297 -17877173460 -8436879594 18482789361
297 -23826330114 -12147239600 24835428881
297 -59515695501 -34376482969 63116419543
297 -234995665910 115104735120 225404197313
297 -281261256909 168102552787 259623049547
297 -562351064687 -242630110866 577020654116
297 -1264395625996 -317534441682 1271036211601
297 -1249916150619 -1029357198915 1449173435511
297 -1965213101151 -715001078480 1996268326322
297 -2269717529526 -1119552200511 2357106025584
297 -6428880721479 -3021549745420 6644080015696
297 -12454519226481 -8885491876581 13809337679559
297 -32663949726875 -4311326286399 32688967084691
297 -123221209539928 23741608927836 122926715430457
298 -9 3 10
298 -16 13 13
298 -18 -9 19
298 -198 -71 201
298 -1023 -386 1041
298 -1719 -207 1720
298 -2480 -653 2495
298 -43871 -40231 53080
298 -180434 39203 179815
298 -5186819 3161429 4761382
298 -5483241 1526230 5443539
298 -18920525 8196991 18393128
298 -70607335 -37387127 73941586
298 -24747628987 19602485965 19681766326
298 -105093292159 50880265729 100957289242
298 -380640440903 -105029427820 383287509505
298 -607081330956 -36652067547 607125860533
298 -1416886583375 -19013123294 1416887724593
298 -11590943014982 142186042381 11590935882965
298 -22684784559739 13940039018965 20773595021548
298 -34145886198153 2917721944360 34138783489275
298 -710734936115905 211581318039355 704428930481722
299 -336 208 307
299 -401 195 385
299 -2513 -1535 2691
299 -3931853 -1110368 3961152
299 -29532045 20061508 26052208
299 -10542972062 -216936365 10543002678
299 -216512204630388 -53702130424670 217607906865691
300 -59 34 55
300 -317 106 313
300 -689 325 664
300 -21353 1762 21349
300 -71309597 11955856 71197393
300 -1433069946401 -833428432523 1521466513732
300 -90101003230004 37657570322983 87852681030253
300 -110428602734273 14668792733110 110342257508173
303 -49 32 44
303 -532 -241 548
303 -551764 -228634 564551
303 -3776584 2659526 3272711
303 -75553849 -67493425 90399353
303 -311258187231673 -38112720547786 311448549751976
304 -6 2 8
304 -10 -3 11
304 -19 11 18
304 -54 32 50
304 -132 95 113
304 -535 95 534
304 -1006 -649 1089
304 -23341 11670 22325
304 -21880 -15966 24410
304 -68841 -23215 69710
304 -2321476 -745461 2346821
304 -5278668 1992587 5182277
304 -7937593 -1503183 7955522
304 -9145771 451992 9145403
304 -627950518 -472086604 706621890
304 -1007116834 729321224 858878094
304 -2908516306 -1066339552 2955529662
304 -6170173392 3321055298 5831180090
304 -161651607360 -134783697466 188264198630
304 -633585536422 -489033482446 718741907892
304 -823635099517 398810092298 791207220885
304 -1828969172985 -1563432590320 2150093254409
304 -2368816135194 -478526359594 2375307619988
304 -3172777049431 1492737770511 3058574397554
304 -3638239647118 -1868590629366 3795632904968
304 -157590742365808 108005449089675 138449533771781
304 -370177131018190 -47997937596591 370445920331495
305 -16 -8 17
305 -2419 1455 2229
305 -3271 706 3260
305 -3637 -2423 3965
305 -8191 -1537 8209
305 -9543 3762 9344
305 -111087 25220 110652
305 -815119 532857 730791
305 -2858207 1080890 2805722
305 -79247095 12248193 79149447
305 -777364457 385066097 744500105
305 -2019648642 1190451636 1871126633
305 -4559313000 -1606766058 4624883273
305 -8164002515 5122156247 7427454893
305 -46731498244 1949356345 46730367554
305 -94975538911 -20571963526 95296178458
305 -118994324556 63742711128 112555140689
305 -166236130901 75566585111 160859124935
305 -3235931279431 -2361163315459 3610052987035
305 -4999851589436 -3934469478172 5707189594769
305 -8027611039191 6186854136980 6546058707726
305 -52104285444276 24754982222361 50170826599850
305 -70290720259834 33520328951945 67651875830944
305 -83082304168704 52329930424425 75489436399214
305 -122864841237594 -4762597993518 122867226558641
306 -4 3 7
306 -67 42 61
306 -886 133 885
306 -1589 -424 1599
306 -3795 2317 3482
306 -6001 -5138 7059
306 -8150 -2305 8211
306 -24360 -20021 28223
306 -244951 40368 244585
306 -8673037 -1456910 8686719
306 -2153973591 1491994601 1882604776
306 -492628021760 251785227237 469648157837
306 -18138559961621 -14645520615649 20884518084456
306 -21486802437646 12421457505775 20002954110723
306 -155754680679840 73325206395805 150137571669461
307 3 4 6
307 -5 6 6
307 -8 -8 11
307 -22 16 19
307 -29 14 28
307 -34 -29 40
307 -53 40 44
307 -124 -92 139
307 -149 -86 158
307 -186 123 166
307 -446 -261 474
307 -557 202 548
307 -1045 214 1042
307 -1834 850 1771
307 -2585 431 2581
307 -2621 524 2614
307 -3803 -2493 4131
307 -4189 2848 3694
307 -4533 1264 4500
307 -7482 -3893 7818
307 -8082 -1629 8104
307 -8175 -1535 8193
307 -83003 39245 79969
307 -95766 59475 87412
307 -114557 -78452 125702
307 -193672 -153077 221392
307 -466160 293451 423636
307 -490466 263395 463712
307 -671596 489754 570259
307 -714634 -165320 717571
307 -966557 -852415 1150375
307 -1176464 828595 1019426
307 -2032557 1294170 1840000
307 -42601735 -20274923 44080549
307 -73021328 56752243 59113778
307 -98622599 76690473 79801329
307 -287286383 -202989305 317727539
307 -1021758453 -75284304 1021894672
307 -1664277661 -1271066333 1881754885
307 -2541538614 1540751827 2336728932
307 -3239764249 -2320221191 3595868203
307 -4807198967 2557063251 4552806639
307 -9708333413 6576075330 8575550034
307 -10905488983 -939928559 10907815897
307 -135090029402 24125885083 134833044062
307 -447293168519 -79378604325 448124927031
307 -494336365375 336108299617 435909858289
307 -628309146717 232714951006 617482097484
307 -770047691005 609933385855 612436005193
307 -853043618174 -627412464466 953807197003
307 -1211765037750 860681245675 1045180068318
307 -1846268408609 924232864421 1765591559335
307 -2032059064373 -485571595412 2041259345528
307 -2226276506786 1746958082019 1786591110384
307 -3845450914132 -3063883241228 4407604193803
307 -8826817966182 -2805115139565 8920258041820
307 -17702247782318 11644336907979 15832209400830
307 -18360071090876 12559135627750 16144601681027
307 -49476249436205 37144319421194 41186310433972
307 -58800741613736 22456649355467 57688004796700
307 -63504730248647 -6820874675889 63530948728899
307 -113238321382145 58639220943943 107733547235045
307 -114380534106560 80085466818059 99422913651112
307 -311052278675910 -150116173569932 322295507814675
307 -309178005707309 -269319504287000 366152477178746
307 -484099599993979 -413684815039583 569026672870477
307 -954934950710336 -94924561378008 955247504541195
308 -3 -2 7
308 -5813 3969 5116
308 -1321151 318444 1314955
308 -207758372 158653857 170701867
308 -250862318 -241201859 310100439
308 -688263374 490563943 592479405
308 -140979232464959 -136622555557386 174921230173507
309 -32 -26 37
309 -2603 433 2599
309 -2636 526 2629
309 -51308 -38747 57814
309 -54365 -42059 61717
309 -1643459 305230 1639942
309 -8510696 6425581 7054984
309 -34215974 24027586 29695453
309 -55619927 -51420119 67534651
309 -156218963 11618860 156197536
309 -98368326488 -18088315547 98571779734
309 -2624069133587 -736262560358 2643249451174
309 -11397803413352 -3779384425427 11534669238100
312 -318760 234734 268952
312 -213897223 80644343 210005738
312 -28511015026 -24720938929 33703170353
312 -1215885654958 734821912817 1118891784671
312 -182097427802257 95809160649254 172788883704881
313 -36 -28 41
313 -40471 -4372 40488
313 -3688461 2577095 3209639
313 -20522394 -5625190 20662313
313 -43392007 -2444862 43394594
313 -43998679 -4166320 44011128
313 -524742474 -132806086 527562857
313 -4594626367 -152018916 4594681838
313 -81450527886 -71516461312 96767877713
313 -205857402657 -184418088835 246597857261
313 -2286679651666 -20222736468 2286680178881
313 -2507791643718 -1120116325399 2580170397014
313 -2847192401403 -842926341499 2871609545279
313 -2454697820533 -2128185827065 2901616584975
313 -4261040987863 -1129082977827 4287304380707
313 -668049657469755 90094600424717 667503002917175
313 -708847901541871 333256694961476 683391370067922
314 4 5 5
314 -3 5 6
314 -7 -7 10
314 -31 -18 33
314 -64 -23 65
314 -317 -97 320
314 -1007 -382 1025
314 -1588 -1331 1853
314 -3103 1604 2953
314 -3514 -2639 3953
314 -6041 1484 6011
314 -15075 -3246 15125
314 -23155 -12524 24317
314 -29621 -17065 31400
314 -47260 33395 40879
314 -269157 -108409 274896
314 -273306 203153 229137
314 -3863633 1265651 3817820
314 -14208174 8220011 13224543
314 -30609923 8170469 30414638
314 -37896888 26288969 33097953
314 -95578026 12509223 95506547
314 -103030505 -27111349 103652492
314 -196579923 -176955052 235960029
314 -264911017 75709347 262833534
314 -434789219 122443973 431527886
314 -726613196 -412875163 768578213
314 -1339230397 -278273249 1343223296
314 -2051241996 -1159760785 2168045235
314 -2980351091 140483813 2980247042
314 -4864170950 1411437893 4824230093
314 -15311070734 -643050307 15311448821
314 -326703291715 -63554948746 327503047045
314 -8944227476984 -2149152469993 8985399022475
314 -64922603531467 42193906184597 58336360178584
314 -80325461721565 3579538625855 80323092169504
314 -82466937853204 33957379064199 80501250292059
314 -600655304078708 -307805302210675 626473315032701
314 -643998744887103 -147473837771094 646566320843825
315 -3 -1 7
315 -14 11 12
315 -21 -20 26
315 -36 16 35
315 -29 -28 36
315 -137 -117 161
315 -477 88 476
315 -1726 -896 1803
315 -2681 -1003 2727
315 -6832 -2598 6955
315 -15301 10302 13552
315 -90117 -56140 96862
315 -629890 -505949 723954
315 -1052468 -374661 1068062
315 -1214866 -97454 1215075
315 -3851207 -806737 3862971
315 -6315071 4843037 5170797
315 -334717124 -37759269 334877222
315 -692896365 305618858 672481762
315 -2414450892 1355318491 2262768518
315 -9255508782 -1058497460 9260121227
315 -20156770349 -552269074 20156908542
315 -50053115306 20063041740 48954685211
315 -183818945446 102255595764 172600468843
315 -806931500786 -232018762437 813275524724
315 -54939748000450 33624711410626 50372156417379
315 -100180495039030 2935771434126 100179654645379
315 -137053971079102 -93277335363060 150162307987147
315 -147611095090459 -75588255780305 153942622907439
315 -184922055379126 -87309374187566 191194491155283
315 -247442868935429 9882032424984 247437615094670
315 -344105079378894 117432847561715 339484353373474
315 -437398067539156 38260726364899 437300460401868
316 -3 0 7
316 -12 -11 15
316 -38 -33 45
316 -56 -21 57
316 -335 110 331
316 -325 -158 337
316 -270 -255 331
316 -943 523 886
316 -1737 898 1653
316 -1919 -740 1955
316 -7772 -3443 7991
316 -15168 9547 13785
316 -38236 -14573 38929
316 -78437 -50335 84814
316 -114173 83786 96553
316 -10391310 7491409 8885883
316 -13014776 3477441 12931491
316 -90963416 -21531829 91363801
316 -208125305 -55493995 209432206
316 -219370793 39990253 218926916
316 -277522967 -81751668 279867771
316 -835837649 -378491731 860946286
316 -3445647593 -2193840284 3719719853
316 -94125666575 39341343194 91776608443
316 -353432881505 220219492581 322266128340
316 -477493933397 17773852025 477485724304
316 -501668732147 362230617212 428589359671
316 -734786812455 433644293331 680534684170
316 -778045698919 -295008951605 791933867860
316 -4531071479906 1272229605067 4497388863089
316 -8020345737035 321597408330 8020173375831
316 -46522727580593 -905458243840 46522841908597
316 -201325131797513 69227655949192 198558809606285
316 -425531186017607 81891057282088 424517834731883
316 -562922023795632 -200890797940425 571324284929869
317 -3 1 7
317 -2618 1348 2493
317 -257099 105763 250989
317 -305154 154933 291214
317 -15197924 6281325 14831506
317 -706520820 455616637 636688054
317 -8975657591 -8291939789 10894932393
317 -489091039283 257535764236 464026583322
317 -1751597419277 -857147722865 1817505440475
317 -52946666012726 10726540734336 52799506547533
318 -49068024704 20549442727 47835963799
318 -2352152467181 1750553226136 1970320861387
318 -36796384363814 27378037791169 30828727881037
321 -321142 -66319 322082
321 -4412290 1884818 4294529
321 -4703028938887 -3616864934026 5329051835000
321 -55108796562583 40200723378140 46783669768802
322 -7 -4 9
322 -151 113 126
322 -751 -439 798
322 -3936 -3085 4487
322 -4480 -3819 5261
322 -25329 12662 24227
322 -37009 -7797 37124
322 -316293 -313153 396536
322 -498856 31781 498813
322 -549475 -123862 551565
322 -1676691 431981 1667078
322 -2158632 1382813 1949957
322 -2314543 -1579719 2537642
322 -3036883 -458952 3040373
322 -70143238 4042817 70138761
322 -175349874 -43861159 176259905
322 -332683638 146746937 322880081
322 -450023362 204024155 435586935
322 -1220074987 -177882810 1221334085
322 -243363716560 16572517857 243338096609
322 -424408951573 67745331471 423832799012
322 -1202199804634 -806912098899 1312871507885
322 -1395342605587 -602424042739 1431811498014
322 -7518142930309 -1379187967297 7533582542424
322 -203108637659334 128549229998819 184246764289823
322 -394538620992520 174788514347505 382755135170513
323 -5 -4 8
323 -6 3 8
323 -10 -2 11
323 -34 19 32
323 -234 179 192
323 -285 -145 297
323 -540 422 435
323 -551 425 449
323 -622 291 600
323 -741 350 714
323 -1006 -421 1030
323 -1014 771 836
323 -1413 1079 1161
323 -1690 -1381 1954
323 -2862 1251 2780
323 -3078 440 3075
323 -3372 674 3363
323 -3781 1656 3672
323 -5472 -1666 5523
323 -18680 7547 18260
323 -43188 32979 35486
323 -42832 -24806 45443
323 -69512 -56005 79976
323 -133549 7838 133540
323 -299220 -133876 307899
323 -341082 141947 332682
323 -354854 -27325 354908
323 -401797 153960 394116
323 -453280 163643 446056
323 -571165 451199 455449
323 -603651 296495 578799
323 -796149 -80083 796419
323 -763851 -435349 808347
323 -980815 -392255 1001297
323 -1138477 88286 1138300
323 -1913116 413758 1906643
323 -2780669 2091680 2311418
323 -2282377 -2276213 2871737
323 -4277504 1184099 4247042
323 -14530521 9719063 12906333
323 -21085893 16683272 16788168
323 -25393717 -16449090 27512646
323 -49208837 -17705200 49961276
323 -59705056 13685379 59464410
323 -80738941 -77062624 99462682
323 -109842715 50088495 106255047
323 -132843871 87798069 118584525
323 -445656070 298892394 395383179
323 -461512381 317869204 404494010
323 -511936347 -59178627 512199809
323 -1113081373 -750302543 1216764263
323 -1246086149 946191584 1028427932
323 -1830018723 777349637 1782016833
323 -2433312153 -2278171953 2971263653
323 -3528231013 -1439492507 3606359867
323 -4045936558 1861566499 3910060496
323 -7616492596 3597343483 7339012088
323 -14091531005 11091070244 11276306954
323 -40013695090 -24816942186 42971683659
323 -195855320939 -175250577715 234500548673
323 -338043215170 38722567188 337873764051
323 -299333235934 -258084432221 353063586092
323 -617254764768 -114036540477 618549471242
323 -733031618080 437781024059 676776915664
323 -4568361821953 -3073560251861 4991674345361
323 -10689654056185 -6962395997703 11595288334395
323 -18146394618688 -13677903526077 20435759397162
323 -20754226758403 13218714735111 18786027980439
323 -24256001582994 -1972742149032 24260350422995
323 -86553361028892 30771670206132 85236966622907
323 -105759922606083 -71050112473969 115520293329039
323 -133468612519717 49092866131146 131216846525550
323 -367831455124782 -313928095905573 432149805147302
323 -550900415754552 422179672866227 451347379457622
323 -676117600345774 256775967303488 663539891317795
324 -3 2 7
324 -33 21 30
324 -2453 1617 2192
324 -7832 -1519 7851
324 -26354 -3409 26373
324 -28042 7107 27889
324 -143344 69913 137571
324 -476804 157395 471017
324 -519706 345219 462961
324 -1557363 -484337 1572824
324 -15747462 -8522573 16539089
324 -27058218 -17175039 29192115
324 -37147659 7676519 37038064
324 -35394539 25960046 29942943
324 -34818552 -21479309 37354121
324 -163222526 72973677 158208023
324 -389783163 220179535 364796966
324 -446201983 -329831054 499624995
324 -1281750354 -885187177 1409352541
324 -15819909966 12112488511 12970722629
324 -73952415789 57378404969 59957093044
324 -6053403160299 -4544017529345 6808728229622
324 -41834069099311 3355140926704 41826874186731
325 -59 -41 65
325 -279 -143 291
325 -1083 -692 1170
325 -3099 442 3096
325 -3387 676 3378
325 -75179 -31132 76918
325 -80699 18146 80392
325 -226323 171054 187462
325 -305694387 115508898 300095146
325 -45045410798 10882860794 44832665677
325 -23410409210702 -9839318590790 23976004137677
325 -479273143909936 218729311990813 463579195361944
326 -23 -11 24
326 -2165 619 2148
326 -2320911077 508904035 2312726394
326 -2465211599 1907440485 2003481910
326 -42668912801 25919064247 39207786684
326 -551701449665 -168122787281 556857271998
326 -1102135601114 721500254047 987573294063
326 -1006509433883 -965444179655 1242791423292
326 -3775867353525 -870258715349 3791214457180
326 -8381716701668 -410820482087 8382045668421
326 -87760262417171 31834300769134 86341171008777
326 -1041938891236307 -461480890159319 1071280427524662
326 -1325464132531575 963559090406776 1127682044567125
327 -2 -2 7
327 -14840943401 -11889640826 17042033434
327 -170547806910404 -55495503315494 172484397062815
327 -608821354548722 -23497102374545 608833020860980
330 -10 -1 11
330 -205 -97 212
330 -313 -181 332
330 -439 272 401
330 -1318 -409 1331
330 -5080 -1003 5093
330 -8355808 -1555471 8373737
330 -8681431 -7039159 10010270
330 -11699785 3024923 11631992
330 -1707650902 157369067 1707205295
330 -5698231984 -4987708459 6761351717
330 -97608631018 -21730607599 97966337921
330 -172597825678 -148163782099 203232935861
330 -491303508643 288651546074 455552687717
330 -326060954766622 -152533901338669 336828518054183
331 -10 0 11
331 -13 -6 14
331 -157 -42 158
331 -18276 -4525 18368
331 -4855630 -2294122 5020659
331 -26630709 12376667 25708013
331 -19261331544 -6402943396 19494356051
331 -231545841196 -34223675877 231794794490
331 -324545325933 234481410716 277165728788
331 -50218378985302 1266661997379 50218110365570
332 -10 1 11
332 -12 9 11
332 -34 -27 39
332 -153 92 141
332 -1384 1075 1121
332 -102609 18596 102405
332 -844339 -310561 858118
332 -4275232 -492915 4277415
332 -14459185 -606107 14459540
332 -68907354613 -35115138434 71822030177
332 -2066134260930 -705320454607 2093176909755
332 -2481719064642 -2082399026749 2897056790889
332 -61137134092569 -20599282307187 61906916707364
333 -2 5 6
333 -11 -4 12
333 -60 -22 61
333 -74 45 68
333 -354 269 292
333 -648 370 605
333 -2872 1461 2740
333 -7326 544 7325
333 -14737 -5735 15021
333 -24935 17279 21789
333 -3418643 561956 3413574
333 -5994906 3264421 5653142
333 -8300947 3885654 8006848
333 -7301968 -6073496 8496501
333 -224700680 57480477 223439810
333 -237687209 85550951 233933871
333 -382965227 -59810850 383450906
333 -668909859 -528160942 764391640
333 -1438799646 619168388 1399515613
333 -2024011483 -512264181 2034890821
333 -34605794750 -16640371512 35843534621
333 -40874346251 -6345669108 40925263916
333 -246776147902 135212696853 232427142454
333 -357940719749 -349648729593 445814626379
333 -730530213148 351881397570 702234445405
333 -2250827134684 647515739125 2232820839108
333 -5838500431187 -4825383937396 6777921072438
333 -7144842745658 3654513404709 6810765477206
333 -33252520397510 -17676486083659 34840491976758
333 -47514125452595 9578599908398 47384009901156
333 -127176262370656 -100648916721270 145440873818749
333 -206611999960739 -111634826527072 216949571253810
333 -669822170000523 -15336894684140 669824850219500
334 -2 -1 7
334 -851 528 777
334 -1999 598 1981
334 -2472359 -2236707 2973936
334 -9014219 -4498391 9373154
334 -15795347 -10332770 17149793
334 -19649795 -7051527 19947948
334 -85158077 -59741858 94007459
334 -179889189 -119363738 195933675
334 -7085629056 355393129 7085331021
334 -117688679633 -86423838428 131531557247
334 -695965744401 -197007700353 701188475008
334 -5884390802399 -3939377139691 6422246973484
334 -20045210516492 13773082001013 17589098970945
334 -39442185152379 5564823826729 39405226333494
334 -63051067223781 -55707183732510 75098011975195
335 -2 0 7
335 -9 4 10
335 -107 51 103
335 -218 -90 223
335 -954 592 871
335 -15230 5463 14992
335 -24665 17949 20971
335 -136257 103486 112438
335 -163398 5431 163396
335 -204948 -173897 240250
335 -6588633 2891110 6397588
335 -6970802 -2561337 7084216
335 -22332344 14270590 20191239
335 -50846538 -6193514 50877151
335 -226244561 -181742478 260037982
335 -855553364 -493084112 906992943
335 -10532452991 4614798529 10228453173
335 -10947704546 -4192065209 11148873420
335 -741912514296 -269636066921 753599010418
335 -933443102916 -474148464137 972560796394
335 -4851830819657 -1136622373238 4872535287840
336 -2 1 7
336 -179 112 163
336 -136853 19690 136717
336 -965376845 -611600579 1041106360
336 -8582875078262 -2803927976843 8681487916291
339 -10 2 11
339 -82 -61 92
339 -220 170 179
339 -202 -181 242
339 -748 464 683
339 -119496571 -105509605 142290635
339 -389918505175 206827447787 369466582871
340 -1 5 6
340 -178483 115071 160856
340 -452803 -34714 452871
340 -69088177 -31101891 71128364
340 -266962782 -1537531 266962799
340 -20634306692890 -4918918696701 20727065906081
340 -39715429085746 -37023037831501 48401639964753
340 -202515370416682 104269978857665 192847325569827
341 -1 -1 7
341 0 5 6
341 -22 12 21
341 -39 -21 41
341 -58 -35 62
341 -14156 -7219 14756
341 -15999 2399 15981
341 -20244 9810 19445
341 -38313 -27769 42663
341 -146598 -48307 148326
341 -489064 -188244 498189
341 -3527091 -487048 3530184
341 -6351146 -5332915 7415978
341 -35261667 10918701 34909187
341 -69266411 -15695254 69533996
341 -89984419 2163698 89984002
341 -930815939 -177651103 932967983
341 -2421879898 432301800 2417279877
341 -104041365619 -8976342585 104063633145
341 -107879180395 52347543114 103603360188
341 -20426423444982 3760691947250 20383843707069
341 -523892019998382 -314238834765963 559151284928036
342 -1 0 7
342 1 5 6
342 -8 5 9
342 -21 14 19
342 -25 -24 31
342 -102 53 97
342 -130 37 129
342 -444 143 439
342 -590 173 585
342 -589 435 496
342 -1093 606 1027
342 -1229 627 1172
342 -1425 230 1423
342 -3028 577 3021
342 -5377 3727 4698
342 -5610 2575 5423
342 -8073 3223 7898
342 -8892 619 8891
342 -14955 -6175 15298
342 -18967 -18222 23437
342 -29412 -2629 29419
342 -70129 -38900 73911
342 -109274 37505 107781
342 -135403 -16790 135489
342 -153577 -106740 169135
342 -351919 7189 351918
342 -532036 -70425 532447
342 -1795853 681722 1762491
342 -9745321 -5393817 10267606
342 -11187745 -9175577 12952140
342 -40575651 -14647991 41202254
342 -52822088 29120495 49689879
342 -75961712 -2334537 75962447
342 -196242423 5421125 196241044
342 -300887077 24722443 300831432
342 -401197287 104219728 398839157
342 -574268543 -12828694 574270677
342 -952152026 -98547141 952503779
342 -1451512820 -1177079145 1673765423
342 -2042935577 -520903524 2054162399
342 -2242742723 391539353 2238757818
342 -2311728197 1815852963 1853402582
342 -3224285471 1584104748 3091429421
342 -4947183613 -2485226117 5147978478
342 -33198971648 -1383692997 33199772843
342 -64890164698 -10301440829 64976589147
342 -73462390760 48214332423 65760385535
342 -219718693114 140054196987 198826616227
342 -244844141653 40061393998 244486117203
342 -310474705177 66663086871 309446875654
342 -289749505179 -205924413914 320941405985
342 -350751942826 -199460074041 371054495479
342 -919222157527 -432361708419 950060502094
342 -1710626719579 -645803815248 1740773358697
342 -2179818467652 571679613953 2166632073997
342 -2720704460305 -1312525790594 2818936578351
342 -8217149707894 -3768527127815 8473293503901
342 -17850523837203 -11028051574618 19155802080601
342 -43120398087271 13940322554293 42629163843516
342 -66545363271680 -43788087024439 72345114385221
342 -82154788835911 -7585189470294 82176336409693
342 -107496725350082 28364461613319 106834370656151
342 -516664787741664 170254490670821 510427290512425
344 0 1 7
344 4 4 6
344 -12 -5 13
344 -14 -14 18
344 -26 16 24
344 -104 40 102
344 -645 400 589
344 -1646 -614 1674
344 -3870 2911 3217
344 -16622 8766 15766
344 -58868 -26624 60630
344 -61109 -32646 64069
344 -140570 85552 129096
344 -225026 -77262 228022
344 -246588 -194378 281632
344 -353976 -7217 353977
344 -1404974 726282 1337050
344 -2629094 -1181138 2706270
344 -2396897 -1743951 2671882
344 -3295316 -1117476 3337606
344 -13973402 -13078848 17060464
344 -19681247 -15925593 22677724
344 -23947538 18583006 19413210
344 -28382786 5641170 28308310
344 -39207377 6053454 39159217
344 -58999182 -29958158 61469074
344 -111969449 4420056 111967153
344 -640827617 468004905 543624268
344 -7686553370 1378122408 7671758368
344 -11099989668 3368916568 10995566614
344 -136238263364 28571953942 135818078400
344 -963820153754 -479208453072 1001792063536
344 -1118607800558 -921658011750 1297153733386
344 -4417467086684 -340424844954 4418140884508
344 -12450036387036 4212301846336 12287185903414
344 -33216634715135 -32913942279161 41660525778960
344 -78575106262472 -76596563765658 97767916604584
344 -942314076758465 -615212271164214 1022676102627217
345 1 1 7
345 -73540823 -26542229 74675701
348 -1057 656 965
348 -4309 2156 4121
348 -6746994304645 533409677624 6745882797449
349 2 5 6
349 -51 20 50
349 -124 45 122
349 -205 63 203
349 -475 -463 591
349 -963 -796 1118
349 -1777 -1339 2001
349 -2466 1157 2378
349 -6136 3429 5756
349 -10374 686 10373
349 -152377 -89329 161991
349 -453448 -239068 474597
349 -1574434 1207538 1289061
349 -1805355 1055438 1676078
349 -93549073 -22093819 93958065
349 -103817179 29216076 103040108
349 -1454902035 669875993 1405936223
349 -2309947894 844423352 2271703725
349 -18127110955 13011177323 15541345893
349 -110660088810 62318326010 103635790949
349 -284876353504 72395597517 283309264610
349 -551751050764 110619521526 550264916573
349 -2406289187815 -1212155627643 2504738120711
349 -12564292182556 7836993649197 11452433842298
349 -26367155959042 12485376059750 25398870724533
349 -34769889388987 5305869230514 34728655253702
349 -37462267486552 20425919560157 35317728949254
349 -66664572240862 -19624008658122 67226648399045
349 -80118139901932 49799002017189 73109678779772
349 -92874372093184 -61283075146882 101031241801341
349 -392452535772187 33101249831240 392374025853828
349 -428898038791051 136590610199565 424229629950755
349 -523052276738094 -399941220634867 591615184452416
349 -705458270998405 73979682561053 705186976803213
350 -1 2 7
350 -24 17 21
350 -55 21 54
350 -61 28 59
350 -113 -49 116
350 -289 63 288
350 -347 -103 350
350 -2019 602 2001
350 -8757 -7818 10475
350 -113332 -36743 114605
350 -117253 -87549 131676
350 -329149 236292 282171
350 -857125 -159901 858976
350 -898660 554733 821817
350 -3387781 2177731 3056480
350 -8440473 -5034654 8999711
350 -26333267 2152817 26328470
350 -59299093 -18909738 59933259
350 -97289065 -29145048 98153223
350 -202701079 101640906 193796997
350 -602639142 118052999 601125279
350 -1249735687 403783853 1235524276
350 -7761112053 4926778731 7033183046
350 -9662909455 5617403757 8983446918
350 -128763566749 52096391091 125855797662
350 -129299941018 -38272690057 130408176415
350 -258766759020 -3382116057 258766951607
350 -501178024410 341193837177 441684526373
350 -606341418529 323148986386 574057892327
350 -757384476877 194743430052 753068175435
350 -1001640167378 -65670859093 1001734255019
350 -2058506494195 -1709461131314 2393867539889
350 -16786303327744 -523378359931 16786472922145
350 -16811472041256 -9589226404197 17793012553379
350 -32080264502386 -25260021027545 36626090309711
350 -302377125109159 107448160427853 297785254107828
350 -374018641791271 165676481603221 362852450961770
350 -434755218287523 254737602505929 403395585632612
350 -543069500823157 -322966725604685 578749132645832
351 0 2 7
351 -38 -16 39
351 -73 -44 78
351 -137 78 128
351 -819 379 791
351 -10959 -9379 12889
351 -1575210 95767 1575092
351 -2365233 1663138 2051306
351 -134529174 100856575 112102910
351 -324335396 -65209228 325211679
351 -116859463867 -103350432159 139243654657
351 -687182997907 -395960283575 728473907889
351 -1186605360135 -45386649461 1186627493243
351 -14577095909260 -13297463417940 17596800625951
351 -21112866897174 10364599416050 20245076786575
351 -34553522300272 -1754415810209 34555029853812
351 -49130441062684 -16910048099297 49789312665612
352 1 2 7
352 -14 -10 16
352 -36057 17754 34561
352 -45647 -28530 49095
352 -74465 -23124 75201
352 -193574 -164930 227276
352 -529756 75418 529246
352 -2160931 -741368 2189635
352 -2964738 -218214 2965132
352 -19803213 -7447418 20148261
352 -34000519 20979247 31097242
352 -45540596 -27890050 48790042
352 -253029346 159693667 229750165
352 -531086750 155854092 526574454
352 -590342186 -143052398 593129000
352 -21013509839 11070212591 19934984560
352 -47846887730 15970106586 47246326416
352 -84621976950 46190486728 79760613150
352 -111511361134 -56748740090 116209648636
352 -205871321312 8844420999 205865879961
352 -201177880685 112085819160 188838899853
352 -211215830136 -133363957569 227630309473
352 -288166446246 216791365326 239515486408
352 -419303299378 -213021224108 436882934506
352 -571278388616 219029601947 560337937285
352 -1560985738184 -535237200314 1581685879970
352 -1777656256498 304145913337 1774683525631
352 -8353824198810 2460654331696 8282045288706
352 -19852246834838 8729062681665 19272956031399
352 -65787136716362 17178390899957 65394365474083
352 -73872279182142 -42960265661724 78428510459254
353 -479 -243 499
353 -446 -390 529
353 -5054223 -4946843 6301003
353 -51748217 -12821219 52009245
353 -18097090989 -1911021929 18104191471
353 -1617660015758 1165225445442 1384009586353
354 -11 -8 13
354 -136448 79735 126691
357 -5710 1757 5654
357 -10555 -694 10556
357 -65056 -20878 65765
357 -82258 39389 79130
357 -1785620341 -1586558587 2131716461
357 -8174044531 -6499207846 9362463194
357 -1650803890432 956682418106 1535889804869
357 -2580851995924 430852794629 2576843199098
357 -12428212605487 9755444174213 9970763572967
358 -10 3 11
358 -90 29 89
358 -223 53 222
358 -447 -283 482
358 -5059 425 5058
358 -5977 2178 5879
358 -8017 1887 7982
358 -160642 98975 146991
358 -188515 121052 170145
358 -365167 -163155 375716
358 -10055551 5759541 9381542
358 -1225290307 -565155708 1264124417
358 -11350234692 5579359169 10881777533
358 -376378111026 191613729281 359037163157
358 -650250840691 -143640826866 652578913865
358 -102162011008831 48142836517724 98466280530045
358 -94114000668673 -75435117855046 108090170779071
358 -1012076855533273 -940452626974473 1231669419043298
359 2 2 7
359 -7 -3 9
359 -385 -160 394
359 -817 126 816
359 -3388 2143 3074
359 -6874 -657 6876
359 -15046 4582 14903
359 -24703 -14675 26321
359 -1259677 972805 1025423
359 -39995920 -33500425 46658644
359 -95850558 60634487 86963982
359 -188437402 -122155894 204194551
359 -228113217 145255740 206496938
359 -290221106 -141791410 301090535
359 -335237657 -123153541 340688597
359 -354884106 272644170 290154935
359 -1061128726 436248831 1035958464
359 -1100769600 567333852 1048050551
359 -1262549578 -670597996 1322700463
359 -1699135849 -67816691 1699171859
359 -2045033794 -953681393 2111953460
359 -2919157450 -195131793 2919448056
359 -3141590641 77093244 3141575166
359 -3305805940 1238078338 3246876383
359 -3998172513 2206490132 3760293042
359 -8817636562 -5709055113 9552450594
359 -10756673472 4436620959 10498966562
359 -46688279113 -14198005772 47121907484
359 -53708389097 16638738914 53170725542
359 -656699368066 -346366352876 687363543311
359 -1175305168967 -989974903825 1373961554063
359 -1554372084489 952555687976 1424593110228
359 -7096480033481 -4972725893260 7831608094100
359 -11111591169964 -10857071138249 13841247397028
359 -19007610344553 6881918168010 18702010298846
359 -24605886052174 -2677211217056 24616446011999
359 -110524132477559 -84680052391633 125089706595455
359 -430804506084218 117506313235040 427870486435631
359 -530093415696873 349755925577073 473515766076719
359 -706953243291153 -581548232817754 819322156881060
360 -5 -3 8
360 -6 4 8
360 -62 -33 65
360 -1104 512 1066
360 -1445 368 1437
360 -4738 3418 4050
360 -25045 -22256 29901
360 -26822 -24624 32468
360 -550322 308198 516006
360 -979324 546666 918892
360 -1166744 126933 1166243
360 -1880532 -1720316 2272874
360 -3349384 2631304 2684970
360 -14316538 5409385 14054343
360 -238986564 172163420 204455434
360 -763040704 -246986948 771570906
360 -850824119 378784247 825024666
360 -1149796884 -293243446 1156120060
360 -1929909826 1281520671 1719432625
360 -1952511431 -1049784396 2048837183
360 -3791246038 -2290958540 4051779468
360 -7116465646 -725809838 7118981382
360 -7381160120 4980392762 6531223668
360 -24069755478 6357699664 23920983032
360 -22987720762 18187911109 18302461419
360 -27790477216 19452668586 24159737800
360 -73052547196 -20476310168 73584903162
360 -1301782074326 -217602891000 1303805658296
360 -1252039630712 -681644570892 1316057306426
360 -5311489332376 3498855879514 4747671458748
360 -8391841748846 297779700054 8391716764418
360 -31283730611094 52860564142 31283730560786
360 -34516557826358 1110126720924 34516175048972
360 -150170524955979 -31448655155125 150628868084074
361 -78 33 76
361 -95 -30 96
361 -207 157 171
361 -415 -116 418
361 -575 -326 608
361 -135983 87422 122680
361 -456684 347556 376249
361 -727609 -407873 768043
361 -1156753406 -802272298 1273260889
361 -4775633888 -305775348 4776051705
361 -142026680748 -69378583866 147343579249
361 -190955496580 -26783834582 191130979009
361 -508501274975 400865752040 406293213346
361 -19941257650829 10612019121219 18884473514331
361 -136885440966131 91923077970757 121376997080519
361 -251819221621262 -201541954151071 289069777925920
362 -2 3 7
362 -816 427 775
362 -1097961 -51149 1097998
362 -5789004 4277101 4873645
362 -20492439 -12752264 22021585
362 -31530170 12341437 30886869
362 -125601275 -6676131 125607562
362 -1542006806 1223432637 1224350245
362 -1539036258 -1460129195 1890662749
362 -25125166847 11833717194 24217756801
363 -8 -5 10
363 -1955 1117 1825
363 -95267 -72449 107575
363 -1562189 601117 1531939
363 -2793293 -1826336 3032476
363 -13587362 10022374 11451523
363 -16014887 -2226701 16029223
363 -6154041980 -23822996 6154042099
363 -348235220882 -228313997864 378281940235
363 -564465908027 151614899119 560795996383
366 -266193616507 167734571306 241832223257
367 -857002 -117360 857735
367 -3496723 2085815 3229419
367 -35138200 12427172 34612239
367 -558184917169 -94599174676 559089152028
367 -353857285376068 -49613771487153 354182096282876
368 3 5 6
368 -4 6 6
368 -58 38 52
368 -793 440 745
368 -1516 -946 1630
368 -50499 15294 50027
368 -149146 105692 128806
368 -272820 -132925 282957
368 -326663 118124 321431
368 -463863 -17977 463872
368 -588690 229676 576798
368 -1162183 54522 1162143
368 -1116516 747554 991290
368 -1195168 -220070 1197650
368 -4694482 -4476217 5780449
368 -9983569 4135977 9741114
368 -33276168 19219325 30984915
368 -226269121 -158172015 249554784
368 -212104761 -206775360 263920649
368 -457778812 342595294 381951758
368 -721104906 -532800256 807337830
368 -1757201688 -1007192337 1861221857
368 -89655151051 -64451090222 99611102723
368 -127171106771 61280740475 122239075934
368 -162406500960 111874292582 142331868150
368 -175862341299 -64327399677 178685708360
368 -342356522232 -279966247906 395940145278
368 -408933129788 -138429113386 414153770966
368 -659176560907 -338063961229 687575097550
368 -757678443670 -578082650401 856421439289
368 -2231538143062 -935731123168 2285086194562
368 -3549794428597 2278860809518 3204177757469
368 -3869092937494 -358099387997 3870115185845
368 -37714262662206 -12041996773095 38119126693919
369 -1 3 7
369 -15 10 14
369 -92 42 89
369 -151 -149 189
369 -261 -119 269
369 -466 -408 553
369 -2514 745 2492
369 -3399 -2200 3682
369 -444441 215773 426797
369 -1233257 -210471 1235297
369 -13769736 -9827290 15269065
369 -24893367 -18043816 27720262
369 -58810878 -22872007 59942104
369 -154811675 -101149329 168042077
369 -379809525 -243431623 410582221
369 -2300095289 1636931681 1981689513
369 -2500603994 1030706162 2440815345
369 -2610987632 949209233 2568482220
369 -9984304012 4399802713 9690968490
369 -35596359096 -32587752967 43036766482
369 -47001592206 30157737361 42433421534
369 -724846527239 157034936364 722381320514
369 -3516139453950 2345073972785 3126939347014
369 -3849748552503 653756851366 3843453880880
369 -4164149649039 1225713493046 4128445222978
369 -8981373273058 -2265009725007 9029136747274
369 -9647608096028 -4604509689558 9985267058777
369 -153086220631736 40050572211144 152166950326481
370 0 3 7
370 -11 -3 12
370 -107 58 101
370 -111 -92 129
370 -809 499 740
370 -996 465 961
370 -4683 972 4669
370 -30969 10051 30612
370 -109141 72631 97150
370 -129332 90867 112215
370 -313014 -174017 330003
370 -1247267582 794290367 1129041715
370 -1709173189 1197847447 1484922106
370 -16993786277 9886568487 15795923190
370 -238664878161 31006127598 238490311219
370 -330204566688 193531790311 306364846371
370 -382954074153 -150297713237 390520485270
370 -829580392459 58175672800 829485017149
370 -1671702749523 1003636736197 1541195169204
370 -1914384691077 -48820575612 1914395274511
370 -6054967190281 787980474571 6050515541830
370 -166703280564752 -80677470574663 172777882784665
370 -199138770479723 -3164146821475 199139036758408
371 1 3 7
371 -25848 -19445 29092
371 -70620 -5309 70630
371 -67913 -32781 70369
371 -313773 131803 305821
371 -408707 -256727 440013
371 -19660181 9648058 18852990
371 -421051661 103487640 418957378
371 -777728924 509465931 696708484
371 -4445668857 294431497 4445238331
371 -5631318272 802051939 5625889710
371 -492229128680 -38221126086 492305933203
371 -13831870222046 9725871144115 11996126147268
371 -46191192035454 -17767737458978 47051381847883
371 -190135004513258 -73994744306877 193799497437856
371 -813737895383501 -120955234420494 814627729073536
372 -47 19 46
372 -1619 -542 1639
372 -2837 289 2836
372 -5657 -4856 6661
372 -18221 3724 18169
372 -236507 60088 235207
372 -2753537 1999141 2344534
372 -126818231 -71088317 133865176
372 -176824091 16615432 176775175
372 -2904282430676 2209461894565 2393455952647
372 -11215888275092 5866515462763 10653125795617
372 -122266376569391 5398809831784 122262867667579
372 -222385821030227 72986371800127 219733785714388
375 5 5 5
375 -25 20 20
376 -16 12 14
376 -60 -28 62
376 -100 -100 126
376 -282 98 278
376 -21067 -6853 21306
376 -78751 -51769 85596
376 -250264 104712 243998
376 -272587 212915 219684
376 -259764 -197122 293132
376 -427410 163376 419300
376 -510127 196623 500198
376 -784582 133826 783282
376 -9040753 5714856 8204633
376 -10063249 2489745 10012190
376 -67434745 14226950 67223001
376 -1039122595 391468419 1020262598
376 -1254811390 369986454 1243996358
376 -1224149410 -503417250 1251894626
376 -3809626317 -608156875 3814785404
376 -42672327124 -25615449330 45550573400
376 -132123565665 74805081368 123591414089
376 -141992690380 112690371876 112708972670
376 -302891763682 -220671230760 337765294664
376 -2214223061176 -533072042850 2224474494128
376 -31326497017848 -3960789077746 31347588536684
376 -41310793694101 -30267438096 41310793699517
377 -24 -15 26
377 -754 425 706
377 -1495 -816 1572
377 -6617 1331 6599
377 -7654 -1703 7682
377 -51810 -17271 52442
377 -234101 143615 214487
377 -708472 518817 599958
377 -3047655 -1182313 3105849
377 -6606197 -2055925 6671915
377 -265193888 -201082726 299187185
377 -18571618725 -11730806425 20016438303
377 -32810153782 8683425266 32606149849
377 -68772623140 -34862373463 71637794824
377 -499074494463 -272742275170 524870416824
377 -840394021961 -108158289475 840990760277
377 -3001872728283 -2909083282399 3724586324067
377 -4437611003111 -2318316177010 4639223071502
377 -7693663701420 -1892789403858 7731663036929
377 -10297542630180 5694985460649 9680715634112
377 -172820067493879 -54138478905885 174573182659581
377 -910686938872090 -428361953569706 941242014236057
378 2 3 7
378 -7 -2 9
378 -15 -7 16
378 -109 -89 126
378 -259 -74 261
378 -1897 459 1888
378 -2420 1251 2303
378 -6216 -2101 6295
378 -5585 -5413 6930
378 -18717 13895 15706
378 -79511 -46032 84353
378 -1000984 -967653 1240519
378 -1387925 402938 1376511
378 -18256065 6109411 18025088
378 -35405837 -26799697 39923184
378 -57002781 37886975 50766364
378 -1073282826 -180371719 1074978217
378 -7975874122 -5981723799 8968672825
378 -15091086069 1058965508 15089347735
378 -16563958397 -3730845178 16626811287
378 -72201866619 -1490469130 72202078333
378 -73090735525 6255241398 73075460671
378 -180211395621 -173640353537 222989477798
378 -9300721492802 1379933690469 9290584864253
378 -31565321170727 -9583188891079 31857051011730
378 -149489722259511 62906272758368 145680364145953
378 -408147609765362 -483445618789 408147609991455
378 -492950998829184 220831282011043 477712309585535
378 -540813882519611 114277103964618 539107675867853
378 -629457401235363 357534847591034 588385307329141
378 -993975105125144 189619116663015 991669516338683
378 -1210654811863308 327667109729299 1202600487079631
379 -5 -2 8
379 -26 -12 27
379 -29 -20 32
379 -45 -18 46
379 -53 -33 57
379 -96 -44 99
379 -354 -216 379
379 -1160 720 1059
379 -4653 -402 4654
379 -6572 506 6571
379 -12389 2822 12340
379 -12959 -2161 12979
379 -19550 2792 19531
379 -26108 10635 25506
379 -26991 -19637 30087
379 -43454 26734 39779
379 -48128 16414 47483
379 -46339 -25253 48715
379 -126885 90309 109315
379 -188914 93922 180835
379 -453252 -117710 455883
379 -1152730 -461789 1176922
379 -1274592 -332853 1282114
379 -1952702 1027083 1852980
379 -3705274 -3000164 4270363
379 -4992154 -1120640 5010907
379 -8171533 6305830 6656206
379 -12244538 -11369101 14896078
379 -22185404 2326282 22176875
379 -93872922 -2651336 93873627
379 -102761000 15294942 102647931
379 -181373840 -16266612 181417443
379 -684466420 144466366 682314427
379 -5569600733 2559548062 5383249442
379 -40002941684 -26255012381 43464651824
379 -48318317214 30630912166 43806883203
379 -54621456605 18556653810 53897993934
379 -58213113296 -44400006902 65792975147
379 -92208408781 32412704731 90853593109
379 -155299693228 28792465507 154969096192
379 -188540063228 -97635610661 196892232758
379 -275132042010 -78305904242 277230363123
379 -400622852794 246107819611 366906063568
379 -763501227082 247359273115 754746691288
379 -1077190735940 572845205818 1020230398763
379 -1906667765013 1197839655784 1733896515738
379 -4307707856420 -2241668102941 4501232156080
379 -4820372330968 699080125987 4815466184152
379 -9761678014094 3885024703571 9552088727578
379 -93732502275984 60689624629024 84342303645219
379 -195557957030130 -190880650936380 243476726648059
379 -309879796948151 234816959789197 256160470011893
379 -599177334315941 -2674257488500 599177352073270
380 -3 4 7
380 -539 -152 543
380 -1179 -161 1180
380 -211389 44692 210721
380 -286235 -128481 294616
380 -768015 -287189 781174
380 -826017807 65172760 825882547
380 -861637875 -179499977 864226792
380 -454555210121 137138807458 450355637109
380 -10508041825340 -4549436530247 10784936289387
380 -15449926329764 9785794256499 14011548121585
380 -719402612572805 -512921420297534 797525364041169
381 -59 22 58
381 -6611 508 6610
381 -12941 -2159 12961
381 -19571 2794 19552
381 -2154865187180 -91767070835 2154920660986
384 -4 -4 8
384 -52 -46 62
384 -232 -172 260
384 -940 -220 944
384 -2548 -820 2576
384 -7900 -2494 7982
384 -241420 42116 240992
384 -626572 470129 521807
384 -2395327 1246631 2277026
384 -10374676 5704592 9764588
384 -3850371778 -3639721630 4722192296
384 -103525293010 -23266844302 103915560248
384 -1111379566195 179987212928 1109803789043
384 -1413696726805 84532712444 1413595970645
384 -20647569718276 15922809481916 16828156659704
384 -39112485188074 -4783436983366 39136319546684
385 -7 -1 9
385 -7 6 8
385 -10 -7 12
385 -63 -40 68
385 -9927 -6202 10676
385 -65380 -44223 71528
385 -1611397 1000755 1470827
385 -2304946 25166 2304945
385 -8619415 3237236 8464434
385 -80547484 47312321 74690712
385 -171325630 63101544 168423401
385 -2322610402 -2190323367 2845410836
385 -29942809632 -17833652884 31918307393
385 -133630121407 -47702790454 135626438598
385 -218698917108 119994242156 205926376961
385 -538669643620 328589486456 494370068289
385 -837105569340 406291199489 803903132756
385 -3217214308095 -2050229739796 3473754575516
385 -31616371113334 12557948112306 30941669616497
385 -40618131175653 -30603762014833 45737047505999
385 -52946152472311 27291223912464 50409554363738
385 -102489158022382 71402205897729 89316670755854
385 -179325116682300 135713616289001 148383356154194
385 -362996533350226 -214988298486012 386569806882329
386 -5 -1 8
386 -7 0 9
386 -9 -6 11
386 -135 -48 137
386 -3701 2039 3482
386 -24748 -5475 24837
386 -83590 10223 83539
386 -141470 -96211 154973
386 -10298049 -7396909 11439054
386 -24449803 12015661 23441468
386 -487178551 311746850 440252833
386 -721073334 137667413 719396757
386 -3013194922 1472737515 2891035719
386 -4857758431 -4591438822 5957346025
386 -96548198637 18881338407 96306889016
386 -108215763489 46954925714 105184935171
386 -151865406601 78412235395 144550671908
386 -583198861246 387477086263 519475436075
386 -3991735605289 2031956837347 3807889563368
386 -15296010184065 6632428889802 14868511702787
386 -16341179634052 5265290079903 16156896458523
386 -23905315274137 16408437088979 20986593270280
386 -52279398945547 20644745907594 51183470802165
386 -156672769891705 6765025132146 156668565418395
386 -259711876276128 102904776264561 254210987410193
387 -5 0 8
387 -7 1 9
387 -21 -10 22
387 -146 -40 147
387 -285 133 275
387 -3170 1491 3056
387 -12750 -5789 13136
387 -46669 -30372 50614
387 -61229 16251 60845
387 -77098 8206 77067
387 -2224390 -776901 2255542
387 -3535269 -2469698 3898442
387 -10271740 3295776 10157371
387 -26491461 20565932 21467320
387 -217813361 -196971067 261955911
387 -1005569572 -708089654 1111135299
387 -3651034932 1572415366 3551106419
387 -5149788152 1377067742 5116754643
387 -79179653682 -25483786426 80049972811
387 -219254480093 -58816850350 220656367764
387 -903412169481 611524373537 798244135075
387 -3301742817966 -249849572437 3302219649946
387 -10871449902382 -1235103771132 10876761216547
387 -52831152525962 41712136072952 42149806905843
387 -129641169820426 -92069651515917 143570017029376
387 -170376580555335 -46370065723981 171513883838287
388 -5 1 8
388 -6 -5 9
388 -1601 -538 1621
388 -9728 7417 8003
388 -11359 1051 11356
388 -30875 -16329 32328
388 -47767 -12386 48043
388 -1288160 -495179 1312103
388 -8847131 6649463 7358668
388 -30710959 -6212702 30795475
388 -39252205 14264233 38613976
388 -115334159 -81018573 127362594
388 -10434455085 -3289924364 10542353193
388 -38964268202 5455478247 38928586797
388 -47974632149 -17077172143 48685330864
388 -179163337982 -124993774275 197501304711
388 -621375288371 -274340663729 638712540092
388 -1083596617963 -363463920377 1097059644832
388 -2474323370825 -2264049345683 2990854574570
388 -10613666377242 6263117665905 9830294717251
388 -17384575846305 11551476706240 15484392232317
388 -23435686569375 18473216669230 18726887126067
388 -93084585483557 6272231189729 93075091823548
389 -11 -2 12
389 -71 31 69
389 -85530 -22250 86029
389 -2019579 1388008 1771906
389 -607025756 -150309758 610082373
389 -1631545178 1139680548 1419915349
389 -9704403291 -3201368822 9819171652
389 -145667074575 83605339723 135838504513
389 -2674238503323 -894485532833 2707188724057
389 -4186150142339 3197391633330 3438928127302
389 -6209550949130 4803163610397 5047812013306
389 -6373976708936 -4489377036491 7043540988606
389 -26430526400685 -10693006236329 27001503022987
389 -136151673716375 -46057357599971 137886310146135
393 -97 77 77
393 -103 68 92
393 -7627 -1699 7655
393 -543751 -285214 568742
393 -1087535419 -315467779 1096312631
394 -7 2 9
394 -375574710 225557117 346222661
395 -5 2 8
395 -10 4 11
395 -19 -17 23
395 -122925 -83956 134796
395 -540287 -303439 570473
395 -615396 -378157 659724
395 -1241596 441235 1222736
395 -2889022 -1885005 3134982
395 -57340471 -16714389 57810015
395 -129578403 -19998859 129737001
395 -106183229 -93280687 126177983
395 -1760151823 -872602769 1828917491
395 -2285863872 -1990054372 2706490131
395 -4179782645 1796083622 4066174688
395 -67081164034 4666255491 67073636862
395 -909752666541 88035297081 909477792455
395 -1772860620599 -1151133302875 1921775195789
395 -2170114006024 -232231561190 2171000141339
395 -4091968621165 -1997429936624 4244832830564
395 -10760164170605 2470109305556 10716598034984
395 -18625327518325 -69705583407 18625327843767
395 -100809269566841 -43918824793261 103514642248313
395 -467148008393709 -352710869147860 526351362160824
396 -9 5 10
396 -11 -1 12
396 -25 13 24
396 -193 108 181
396 -6015 -5042 7019
396 -49715 4464 49703
396 -7028877 4084513 6535268
396 -219399154 -20795189 219461409
396 -2170366654 478259241 2162597779
396 -24552790361 6362131422 24409564709
396 -493594944259 -304890765180 529670655415
396 -217203455626894 160105117179481 183144373490979
397 3 3 7
397 -11 0 12
397 -46 -35 52
397 -7683 5082 6856
397 -13598 -2338 13621
397 -48197 -47761 60451
397 -648470 506301 522816
397 -1153842971 -657876430 1221131002
397 -1383931780 -346135262 1391111965
397 -17532519012 9057165325 16686680430
397 -15250281880114 -3703827927419 15322761014470
397 -40846549838257 25076762763433 37415970883837
397 -148932435810852 -45217083182411 150309010608396
398 -11 1 12
398 -11 9 10
398 -32 15 31
398 -144 67 139
398 -372 127 367
398 -788 123 787
398 -2300 1579 2019
398 -4409 -3180 4903
398 -6507 -2918 6697
398 -8228 -3725 8475
398 -9176 -3459 9337
398 -43103 1773 43102
398 -59141 -9069 59212
398 -160361 -91505 169734
398 -244161 185863 201118
398 -363659 -110847 367060
398 -570455 -552170 707397
398 -835029 -110069 835666
398 -119540103 54783205 115574770
398 -243642935 -152327862 262062901
398 -493693289 -250987241 514432992
398 -606574287 333248077 571000282
398 -716089037 -77947557 716396764
398 -1773833027 244608057 1772281192
398 -2697324804 -951400955 2736216433
398 -10786507478 5576163465 10264962805
398 -10467882107 -8506753743 12079619872
398 -16017344663 12523602957 12896867128
398 -61061015213 -35262972974 64753424739
398 -143539172403 77507517352 135572124073
398 -189725100728 99616138735 180089905215
398 -256703935869 175502090770 225785627443
398 -868312104924 640161397231 732069782911
398 -1777714189038 874736536567 1704111832543
398 -2679256858764 1453998314095 2528156877823
398 -5205553940231 -3655162608171 5747815382110
398 -17054974234953 -6613585745882 17380234746607
398 -20138385883172 -5880492489609 20304153831415
398 -79505824981305 49847739249055 72349433748022
398 -160917247432751 45819179755312 159669324346341
398 -258774964162859 110440337764578 251888015653705
398 -518315042395560 235084425261121 501666068127733
399 -2 4 7
399 -10010 -2129 10042
399 -2564826798809 -830657475338 2593546155340
399 -100202991360698 77445432128575 81512890857406
399 -560493460628777 -315608461463294 592041197579356
402 -49915 37685 41378
402 -38832643 23616644 35670485
402 -577521772954300 56488093736531 577341575648471
403 -156 -85 164
403 -22296 9854 21635
403 -191999446 9242316 191992307
403 -1723553500 -428074621 1732311054
404 -4 5 7
404 -660 395 609
404 -1495 -1141 1690
404 -3271465 -997710 3302109
404 -74992015 16509436 74724347
404 -74322383 -35722918 76977347
404 -108220126 -61229029 114394489
404 -137783641 -59788618 141438493
404 -473855641 -192016084 484140709
404 -1483851406 -1468341721 1859816461
404 -3125104969 -2953272883 3832195750
404 -107968520016 13604111405 107896478175
404 -1395716614413 -800767367199 1478564079650
404 -42315541197778 -5273723511501 42342827896593
404 -92803884451516 30312405828375 91713142539765
405 4 5 6
405 -3 6 6
405 -11 2 12
405 -12 -4 13
405 -16 -11 18
405 -115 -92 132
405 -138 69 132
405 -148 76 141
405 -148 85 138
405 -180 -46 181
405 -171 -148 202
405 -368 269 312
405 -830 264 821
405 -897 685 737
405 -795 -786 996
405 -1796 -444 1805
405 -3446 -1710 3581
405 -3473 -3411 4337
405 -3560 -3534 4469
405 -7586 -5331 8378
405 -11747 3723 11621
405 -11140 -9867 13282
405 -15692 -904 15693
405 -33436 -17216 34893
405 -36499 -4514 36522
405 -77563 28360 76278
405 -278887 180879 250789
405 -318530 165477 302888
405 -654700 -608486 796821
405 -1468110 -166539 1468824
405 -1714233 1335547 1384739
405 -4688283 -236658 4688484
405 -5041898 2173184 4903557
405 -9038655 6156821 7963639
405 -18034073 3860747 17974899
405 -63189683 -228808 63189684
405 -94290555 22940376 93835734
405 -523104587 -226796446 536945664
405 -539781218 238462557 523799414
405 -583727971 213502990 574047606
405 -650414148 -28120558 650431669
405 -745908480 -600759347 858090812
405 -1367841931 457427700 1350572866
405 -2146083056 896297741 2092651200
405 -2273219667 -1435032286 2449777174
405 -3790686131 2497766823 3387914009
405 -6776764054 2425634346 6671550877
405 -13504283976 5164004994 13247733813
405 -22665357443 11339391858 21676798730
405 -58202775012 -18087625587 58779330396
405 -57336149267 -34584596614 61256400558
405 -74858934747 9972342337 74799897575
405 -134496610475 30272944827 133983420413
405 -837411378071 -131924030169 838501330685
405 -1056915094324 -929970979494 1256748426517
405 -2465261818499 1888951681734 2020017857510
405 -4654486357259 2440942813353 4419000045743
405 -7003678758526 -2184219675971 7073787968298
405 -14851200799171 -9412097629202 16017362100174
405 -46526948526963 26051315586324 43627583537412
405 -55615959726455 40128810064743 47534768823197
405 -63351014957050 -9680285923131 63426267358816
405 -744290803237251 -220032312296290 750646302390286
406 -1 4 7
406 -35 -15 36
406 -269 154 251
406 -357 -269 402
406 -456 -399 541
406 -2323 -1799 2638
406 -8441 3519 8232
406 -46763 -19488 47865
406 -245979 113617 237618
406 -604795 179554 599473
406 -3771654 -313667 3772377
406 -3770770 -2895551 4270693
406 -15029891 7346070 14420553
406 -52842089 -2263849 52843474
406 -327260150 242025869 275331913
406 -445380131 331961017 372689594
406 -3241173261 1456086835 3140096808
406 -6970069637 -4144560056 7427821355
406 -7814400829 -2935772546 7950148411
406 -21879608897 10009095367 21157854956
406 -38167251063 29301152958 31224522781
406 -44330992213 26385806587 40966225840
406 -189106769380 148556233303 151601165359
406 -271029592421 -121473737716 278930795467
406 -969827661026 -252880584907 975525198385
406 -9960235176647 -7953474669442 11424807252973
406 -50723280755767 -4893734714195 50738460182914
406 -123224537521796 -73731545670139 131460965859721
406 -160853127360036 97016440050621 148105552698001
407 0 4 7
407 -17 -8 18
407 -74 -41 78
407 -125 87 109
407 -461 -237 481
407 -1898 -1601 2220
407 -6420 -3449 6736
407 -69065 37126 65286
407 -149889 91213 137659
407 -174089 -134670 197626
407 -458645 322911 397501
407 -517401 397834 422734
407 -5001956 2953122 4632175
407 -6610155 2830801 6432361
407 -9309530 7334743 7442430
407 -13057329 -8366534 14114440
407 -12876134 -11186985 15233146
407 -118832249 93883036 94747440
407 -150552653 -29201231 150917955
407 -233686382 -171305480 261043695
407 -2128427897 778433128 2093138412
407 -2211586982 -394166186 2215752711
407 -15806824391 10280141293 14199534441
407 -24797610795 16004810599 22339692427
407 -217873497096 -47229772025 218610804532
407 -344455391249 -212898119964 369673934050
407 -744022916507 -135205923165 745508258815
407 -738552620658 -468198320822 796592008423
407 -873236827499 -527734821647 933264254409
407 -959063823878 -676686996425 1060294429794
407 -2167796414805 1021692954109 2089342405087
407 -18880085485646 8687927603607 18245789948530
407 -30212853451586 -16100246809286 31665880449639
407 -320593590787257 89916672176830 318218329514530
408 1 4 7
408 -1592 1204 1318
408 -1771112 -258704 1772950
408 -4408442 2369416 4167340
408 -288252656 145087768 275438998
408 -21338761316 -6108845141 21504358045
408 -26100901532 6494752726 25966160620
408 -576528623096 -229058597738 588337580656
408 -3251100063470 -518563091450 3255491800702
411 -46 35 38
411 -652 -424 707
411 -4522 1907 4406
411 -48294589 24311432 46146908
411 -845287702 -456106933 887418836
411 -1205280045454 561441466052 1163221002923
411 -30823857729361 -29797544040091 38200032748367
411 -233396594598682 44081308463906 232871266026467
411 -696626447038165 -584760923923054 813329288728340
412 -18 11 17
412 -19 -9 20
412 -243 164 215
412 -984841 338093 971376
412 -405973513 238488672 376443821
412 -5555708478 3100278779 5213216945
412 -8631181897 426533376 8630834669
412 -14004705235 4954975556 13794820791
412 -72226299319798 -48104213095293 78734910552521
412 -91774637767975 44840894625635 88057888907958
412 -157593390926395 46135762659912 156264210460319
412 -163025073648235 104040879181958 147461809644615
412 -335641937437671 141560350442072 327029162294315
413 -7 3 9
413 -11 -10 14
413 -43 18 42
413 -159 -105 173
413 -268 -147 282
413 -358 -140 365
413 -952 -534 1005
413 -5679 -2331 5807
413 -21281 -10237 22043
413 -23386 -12475 24514
413 -125956 -87866 138845
413 -22572900 14477349 20382104
413 -83526868 -24373664 84213029
413 -134000091 105136920 107547644
413 -226316086 -138458082 242417733
413 -3875471339 -1566194455 3958925543
413 -10713178035 -4298309616 10939023794
413 -310374747855 -103865275983 314204488355
413 -613893298291 -329119909406 643931791280
413 -1208858605707 -599797412998 1256200374522
413 -1194341810900 -968398351834 1377151441373
413 -1472918986663 430089423981 1460592569439
413 -2393238238135 -1333399120837 2523941033281
413 -2932857576817 -2278664301899 3333990849185
413 -8239837419306 -7124709170019 9729776694692
413 -33515818923591 6410631972269 33437458388415
413 -72825243931555 53411946160790 61609612187392
413 -104994245939203 -6256310386466 105001650034196
413 -482473455752302 360138708987093 403307014638954
413 -1253537060279807 -55988892718093 1253574290630417
414 -5 3 8
414 -19 -15 22
414 -29 -13 30
414 -171 -110 185
414 -293 80 291
414 -6921 -3425 7190
414 -9561 5458 8927
414 -21883 5601 21760
414 -47339 -10807 47526
414 -57727 -34587 61600
414 -131235 72329 123460
414 -123306 -92599 138709
414 -1572163 122673 1571914
414 -2103379 603001 2086728
414 -2611411 1488897 2438938
414 -30385242 -16019291 31802297
414 -37213107 -13591591 37807912
414 -50892481 18790854 50023831
414 -71540379 -51392536 79469569
414 -101781795 37051978 100118033
414 -161891875 80739081 154900372
414 -201582210 -89680225 207333079
414 -3784552840 -540606587 3788226273
414 -10743208313 -1520272018 10753346607
414 -66614755605 -39621254837 70992915398
414 -95272551909 -31444220957 96400872296
414 -112449274241 -29730053814 113137761959
414 -138272491101 -59057316077 141774170822
414 -247905295844 -106495411761 254290314959
414 -277737799797 218191453406 222644838091
414 -833015173445 -352143043125 853484438954
414 -2810366187931 186363836409 2810092988326
414 -2777049297937 -1718923317818 2981197594599
414 -8709057683168 -247754361837 8709124517099
414 -16191614385147 7159626304658 15710854366345
414 -42096600397155 -3278820252671 42103229719430
414 -48291777498247 36190203145845 40252903123258
414 -352697581351009 -200667557335425 373141970328532
414 -424000960813666 176419030989303 413565441513727
415 2 4 7
415 -14 -6 15
415 -1043 -187 1045
415 -1148 270 1143
415 -2422 -1496 2599
415 -5224233 1403952 5190214
415 -88866685 657547 88866673
415 -97172180 13463647 97085948
415 -556054376 192781687 548220542
415 -1027958057 662783920 926415302
415 -1045687704 -509059337 1084447518
415 -3102853137 -688700586 3114121774
415 -8579415873 -5238800745 9186553993
415 -16604353715 8727845589 15758146341
415 -43847103641 -20320093716 45256047018
415 -357299494067 -66391833599 358061979353
415 -847878205058 -713114054806 990638825407
415 -1060966218984 725634657672 933011444191
415 -1163346142910 -772484861049 1267313189004
415 -15223180137627 -5819891171811 15501596007109
415 -123693742364961 -1582826496557 123693828758829
415 -289325070039866 -147187859858241 301502932650018
415 -310585092768569 151799725076776 297994234341122
416 -390 -383 487
416 -280580 112879 274353
416 -5221040 855327 5213377
416 -769063760 23447281 769056495
416 -123845425730 47922584908 121405802634
416 -696990251243 19503739851 696985160488
416 -2094829394892 -224882899541 2095692913525
416 -2483411793252 686202882922 2465823719326
417 -506 145 502
417 -1016 313 1006
417 -53876 12232 53665
417 -225205961 33891997 224949805
417 -5709112061 3657376147 5157143395
417 -56911864487 21283005238 55901910172
417 -319709328899 62642919253 318905661679
417 -988902349087514 435454240726321 959916134384590
420 -8776520527687 -2680209928162 8859060149051
421 -4 -3 8
421 -6 5 8
421 -58 36 53
421 -67 44 60
421 -108 -67 116
421 -196 92 189
421 -334 165 320
421 -499 -262 522
421 -1705 -327 1709
421 -5604 3389 5156
421 -6766 3504 6437
421 -11934 5822 11453
421 -23691 -14773 25469
421 -35470 -29427 41234
421 -71532 4754 71525
421 -104131 52664 99432
421 -267459 -156880 284360
421 -923392 311613 911408
421 -2698350 -257563 2699132
421 -7591755 4570064 6993878
421 -292503676 168737469 272441492
421 -295553806 -263614875 353399708
421 -649720129 22928259 649710611
421 -652560187 -303099060 673666874
421 -10260474861 1723226453 10244247125
421 -9863898643 -6638486826 10778712134
421 -12119419924 -11807898712 15075820797
421 -18621689923 -17365916433 22698342545
421 -29679888711 -6485086831 29782737107
421 -45861232084 14479170645 45375014270
421 -50543973187 -21728031001 51848462745
421 -55438371640 -1869857923 55439080692
421 -127157298066 52635305930 124077015773
421 -125059894363 96463970528 101907000306
421 -490609001902 -202814131690 501900340509
421 -4635486870952 886750922292 4624644877181
421 -6519619407058 1000608045077 6511753472820
421 -34824012318916 5702030528490 34772979879173
421 -160179576506371 -57458274253680 162607064981468
421 -255674524230247 -65255616034561 257083702866405
421 -317251999917586 203427036801941 286484352353436
421 -440957507217022 222506091285414 421200807591965
421 -506827698523404 19417966024178 506818197346277
421 -492937986917115 215290578849629 478850287322843
421 -724467400926742 -203785595537130 729802801431869
422 -13 -5 14
422 -283352 -65821 284531
422 -9373002539 -3585507226 9544730273
422 -89634628472304 -38060803256931 91866113083553
422 -575835042993616 -56211370331275 576013535698057
423 -26 18 23
423 -153 -110 170
423 -352390 -184449 368488
423 -46588776 24988111 44057582
423 -788294153 231702090 781564310
423 -8578260318 -5538598561 9287612296
423 -523865057624 17400731063 523858658100
423 -107999137281537 44044879843276 105499865498570
424 -2 6 6
424 -8 -4 10
424 -11 3 12
424 -51 -29 54
424 -480 160 474
424 -3809 -2431 4114
424 -4526 -1870 4630
424 -4740 3036 4282
424 -4846 -2291 5011
424 -14078 9567 12417
424 -315312 210976 280026
424 -544310 -74776 544780
424 -795104 562096 687578
424 -2075042 -864054 2123826
424 -3844964 -605222 3849956
424 -6495014 4750920 5504232
424 -18910777 -1287479 18912766
424 -320534260 -54505784 321058762
424 -322186925 -145029147 331698888
424 -3038472614 -2605209616 3576128104
424 -18989892259 1632753499 18985867984
424 -173327722605 -160272484472 210476322213
424 -282842204150 179383717974 256394983290
424 -358098923729 -241821854607 391621498386
424 -4967436109511 1658869626342 4904987591223
424 -10833749935408 -8843702407625 12521529126721
424 -20831983589736 -20453722994342 26010548420832
424 -37361966954400 2219854221738 37359354654628
424 -40185251709065 -14791981421582 40842516719273
424 -632335843524165 -98530142364651 633132266168590
425 -32 -14 33
425 -2871 1846 2590
425 -277127 -86394 279898
425 -1688429 882903 1603783
425 -7126991 3796189 6748203
425 -76216049 -8589645 76252399
425 -86076018 29733049 84876802
425 -5719965314 3553329048 5220542353
425 -18249279762 7929859537 17735876080
425 -220119555567 -118379627681 230986998409
425 -6857636720391 973480312384 6851091475648
425 -21727218508088 -11055826137456 22642343623417
426 -95 -38 97
426 -977 -317 988
426 -927548 511741 872413
426 -3408365 1053535 3374476
426 -4026542 2950279 3408595
426 -8903405 3296698 8750119
426 -22737527 -8344463 23106136
426 -1287510077 -707316281 1355061070
426 -2656814351 -1490817719 2804878996
426 -4768558715 3423467680 4087838101
426 -12153181247 7150396321 11264750242
426 -533884094090 246183647935 515831903851
426 -6132845331614 4476597304267 5204294220943
426 -6615224558006 -6227310288389 8097664590271
426 -162830714952821 33663220985362 162349702127119
429 -307 182 284
429 -748 533 644
429 -871148494 15204917 871146950
430 -31 18 29
430 -636 -523 737
430 -769 -745 954
430 -14416 4649 14253
430 -208309 93998 201723
430 -2896995 -1115119 2951054
430 -3817369 -1604377 3909588
430 -3985617 -3418393 4691450
430 -13476441 -1481548 13482407
430 -79825927 39635093 76426086
430 -127044272617 61949648055 121931210732
430 -549680810685 -425211676693 623995945808
430 -781631831497 494120437794 709327323839
430 -913750598752 172327431189 911702927489
430 -2603113773889 1752302587599 2305761555080
430 -34935290519743 -25123133390892 38818496107925
430 -205623711850168 -31686462155683 205874221593849
430 -325737510749227 -315776949311295 404226188465192
431 -1 6 6
431 -386 110 383
431 -3882 647 3876
431 -1449592 -720689 1506692
431 -7470576 -4275798 7910999
431 -54413697 -28116334 56809002
431 -136138165 74022961 128413235
431 -187983723 -94056111 195525809
431 -1599639798 123182295 1599396272
431 -3875629034 2268903614 3596852831
431 -7390140655 -5179563995 8156116961
431 -93778567821 23193301305 93303273923
431 -271907603097 -194993618824 301903798062
431 -315398188806 78241210199 313784981172
431 -278123521070854 -58449486901338 278981361623823
433 1 6 6
433 -8 6 9
433 -32 25 26
433 -99 55 93
433 -98 -60 105
433 -247 193 199
433 -527 149 523
433 -687 396 640
433 -2171 439 2165
433 -3900 649 3894
433 -4238 2568 3897
433 -4876 598 4873
433 -5192 -3900 5841
433 -5223 -4310 6060
433 -11372 3161 11290
433 -46278 6561 46234
433 -49751 -38706 56580
433 -75264 -12399 75376
433 -184769 -139023 207969
433 -481311 106329 479575
433 -534720 -77111 535254
433 -1834255 -1084598 1952830
433 -2738942 1160577 2667642
433 -6512231 4480867 5710421
433 -10699501 -4070765 10892419
433 -11114179 4392079 10880677
433 -19508015 -8089244 19961048
433 -31954464 20137960 29028753
433 -52127098 32636830 47456545
433 -217224431 162706599 181131225
433 -363969071 103909464 361123860
433 -3774647369 -373456871 3775865537
433 -5503574015 -2530856430 5676483402
433 -7749503660 -3587209327 7997683756
433 -75986159847 32796037923 73892555029
433 -107955572463 -9010122164 107976489324
433 -834390377702 181480487748 831518767449
433 -1332967019722 -714634428140 1398192007561
433 -3149938407431 1694333076724 2977235481170
433 -5618332199370 -2136960784079 5719549102338
433 -8051429551555 -2216084069291 8107006801759
433 -194199357822639 125844139905117 174690111249379
433 -214894519751832 -57586234066170 216264199278601
433 -213429676525990 -180656607367694 249964007441473
433 -339041356883632 213266902072426 308191022796505
433 -462381826219247 34218923135260 462319347095036
433 -483849795996935 328514645385474 426937794949944
433 -887897594987631 -151518657081284 889365957559812
434 3 4 7
434 -5 6 7
434 -144 -77 151
434 -1263 784 1153
434 -1727 -1302 1945
434 -1956 -1625 2275
434 -2345 -1080 2419
434 -3083 1141 3030
434 -3083 -1190 3141
434 -7347 -1043 7354
434 -7889 -7013 9420
434 -34464 16537 33145
434 -120149 -107873 144060
434 -344393 41842 344187
434 -1402092 224881 1400161
434 -4715291 -3466059 5271394
434 -5929566 -4012547 6487837
434 -29473667 -1848387 29476090
434 -65390099 3586968 65386501
434 -1490888934 -264872783 1493670505
434 -1835924363 -1741054614 2254939525
434 -13976374200 -9239055581 15210050215
434 -22828715381 2988270796 22811634879
434 -95385605942 32513613763 94109365455
434 -392908822412 -141026809833 398874000499
434 -951011530296 716335970023 789732316387
434 -1746792443837 -549122715342 1764696873775
434 -2596832536109 -1589053798590 2781698195167
434 -3162426522831 2216506541230 2747392125625
434 -13877169365087 -4805618541228 14066668769329
434 -37129497460350 27146111771587 31475308057711
434 -53995014293196 -14004469549013 54307235621023
434 -64708288775331 -52598195257475 74677771681330
434 -142049076293520 18074344702255 141951467699419
434 -186147543944955 -83898059443499 191663420200402
435 -4078175 -2755337 4460467
435 -5434196 -2058260 5530891
435 -38927093 26017420 34587148
435 -12328866524 7938556819 11116411450
435 -509795654285 -981038126 509795655496
435 -4433868387803 -2276258604581 4625447432587
435 -5275053974573 -5076143048600 6523252530778
438 -130 -37 131
438 -11113 2642 11063
438 -652723 509129 526706
438 -14893405 -12941149 17620508
438 -20305987 11401484 19029233
438 -95661598 41405411 93002699
438 -2320235647 143336084 2320053293
438 -11653526729287 -7377430335619 12565799335850
439 -380193 264488 331574
439 -382489 -211402 402906
439 -2281057 -869418 2322404
439 -305685996620866 140159291293511 295530495913434
440 2 6 6
440 -4 -2 8
440 -18 -12 20
440 -46 -46 58
440 -220 124 206
440 -382 -194 398
440 -498 164 492
440 -736 148 734
440 -1132 376 1118
440 -1983 1055 1878
440 -4390 -614 4394
440 -4674 -2104 4812
440 -6452 908 6446
440 -6658 3674 6262
440 -17139 -10285 18294
440 -19408 -9986 20252
440 -379999 -327496 448135
440 -481522 55508 481276
440 -607973 -362770 648293
440 -1068210 -404296 1087176
440 -885641 -826306 1079753
440 -2350402 1282529 2215519
440 -8978565 1089389 8973216
440 -21319166 -5846683 21464747
440 -23340466 13684204 21653588
440 -76849852 19967744 76397854
440 -159288100 -58833426 161919756
440 -903987386 -58380598 904068542
440 -1942396792 674537934 1914893424
440 -2052733916 1124312096 1933516190
440 -3015662374 -1148513579 3070199387
440 -4937633380 1649922814 4875444416
440 -6601927222 4189671154 5983335074
440 -12121255744 -385350988 12121385566
440 -16174289308 12442450078 13209705680
440 -17052598864 9913810942 15853319516
440 -38565387970 8269560176 38438224204
440 -41690077746 -23629430428 44080681212
440 -61767902338 30628313736 59148075036
440 -163495905721 56166286369 161255864948
440 -391275800336 -6393347170 391276369316
440 -1408179834511 -863141577396 1508899834743
440 -1869094725604 611368061996 1847031913582
440 -3721098333152 1292106173822 3668424712700
440 -4168708008232 -144454061362 4168765825696
440 -10112561888614 6575908845519 9084758338785
440 -13062733842243 1629681675338 13054273259955
440 -56780203660648 11837358669902 56608188935224
440 -64595127440202 -61632861446878 79562419155510
440 -116489491949485 -99308036239019 136800279250724
440 -620397804437859 472563854431368 510773772094283
441 -3 5 7
441 -7 -6 10
441 -14 -12 17
441 -223 -170 252
441 -327 238 278
441 -470 -126 473
441 -919 490 870
441 -1145 707 1047
441 -2128 -1230 2257
441 -2408 -559 2418
441 -8556 -5320 9193
441 -9236 -4180 9513
441 -52535 -13306 52818
441 -101794 -16935 101950
441 -492943 -305928 529450
441 -1123169 -706785 1209635
441 -1366863 473386 1347668
441 -1435231 -62232 1435270
441 -4995800 -989062 5008689
441 -5249980 587857 5247522
441 -7987147 1777123 7957713
441 -14139479 -4880776 14330736
441 -21842542 5123778 21748153
441 -25245171 -7676731 25479607
441 -52819263 32491934 48353944
441 -108120663 -42724408 110300200
441 -410627839 153402126 403363744
441 -1023146935 -559039202 1076002074
441 -2005975600 -419167511 2012057988
441 -2913310002 2060017082 2519018761
441 -7806154615 -7385043669 9577203445
441 -19835037399 -8847397516 20405246596
441 -21459039098 8290644450 21038346377
441 -35980476184 -13851127191 36652088956
441 -65567576431 -55778397774 76937456236
441 -710083878037 -225508610411 717585733545
441 -9904282428599 -1966748424082 9930066353802
441 -12990530274967 335351962488 12990455779468
441 -14690769736938 10869550801130 12355862792617
441 -18003803872572 -11042069625814 19293707756977
441 -63628842065470 43915621002900 55711391824081
441 -76477302524072 -1281838699095 76477422560504
441 -96091534249629 67318486428607 83500659777983
441 -110776986311356 16649599693416 110651474905321
441 -149142807804942 65402885424937 144826685630126
441 -211134009995169 -156809384440765 236736232659775
441 -612109180118868 -316171070789896 639026350929769
441 -737277102343553 264096406160189 725804009678349
441 -790278213903690 476854649474456 727559205714145
442 -12 -3 13
442 -234 93 229
442 -527 260 505
442 -1155 882 949
442 -1209 -878 1347
442 -2951 -2831 3644
442 -6656 -4131 7149
442 -10725 -7545 11848
442 -39182 -21777 41307
442 -548652 73885 548205
442 -5882147 2937773 5626972
442 -8461896 4624083 7974031
442 -16099863 -9945482 17276793
442 -157063208 -2838419 157063517
442 -815721204 -507539903 876564777
442 -1035992958 -820014639 1184834497
442 -1339418087 106489084 1339193681
442 -1562490852 -926177619 1664200669
442 -2820199367 1210454942 2743819273
442 -17498492783 9707675737 16439816276
442 -24050903549 -7517151200 24293233631
442 -25863627471 -13302511599 26987124478
442 -241364972458 128402712607 228587453371
442 -358592251082 -172682609361 371472284331
442 -531074220563 -438510288514 616316858677
442 -6962608556384 185628603099 6962564574663
442 -729594965468787 -79148451720462 729905319672997
443 -77 -26 78
443 -7409297 -1633673 7435677
443 -24283934 9175299 23839222
443 -65354651 -12187497 65495623
443 -393479798 31355076 393413419
443 -744512996 -218837405 750762684
443 -5909777678 1583024587 5871670848
443 -6533409947693 3186389468710 6270321940710
443 -11079388034720 -1006897187534 11082159401163
444 -14882930 3460795 14820289
444 -20852745455 -3815316461 20895232780
447 -4 -1 8
447 -3070 -769 3086
447 -5986 599 5984
447 -7612 -4825 8210
447 -9070 1511 9056
447 -26851 -2053 26855
447 -1316368 -330241 1323260
447 -3702409 -2088124 3911750
447 -4190101 1660697 4101275
447 -5157133 3065567 4767341
447 -31625716 -11972137 32187566
447 -1631959825 -1568133550 2016734138
447 -11105326969 -4413064636 11332924058
447 -282913191904 128709540671 273739088000
447 -3654069689458 2861364155618 2938094891903
447 -199243308536761 154842566230775 161304448913537
447 -937738644992050 311892882733388 926093744822615
448 -4 0 8
448 -42 -22 44
448 -63 23 62
448 -94 62 84
448 -208 131 189
448 -420 128 416
448 -676 176 672
448 -1344 1010 1118
448 -18628 -6037 18837
448 -39559 7119 39482
448 -274222 -194460 303566
448 -2721264 -2423236 3251672
448 -3681754 2402300 3303258
448 -6395122 -1756336 6438978
448 -16646490 2167364 16634234
448 -22302328 5499480 22190300
448 -24600492 4498628 24550244
448 -54257656 -2011842 54258578
448 -68544544 52042620 56576168
448 -185226106 -125490214 202721652
448 -530566680 -405716632 600128156
448 -1014153907 -133457869 1014923700
448 -4614092200 430618658 4612841646
448 -5604756790 938033334 5595984764
448 -7639856578 -1142814910 7648370940
448 -8667143856 4139270888 8340269948
448 -13496031448 1264573212 13492329608
448 -30629731096 -25710176688 35760493436
448 -47360453994 3594276794 47353552472
448 -107932310304 37487803208 106403291900
448 -265790653336 105447041280 260139074684
448 -495714804039 -189582577552 504790569095
448 -1071085160860 334345104660 1060113511172
448 -977884343629 -695756741083 1083474652974
448 -28407903291556 16797691726688 26297256650448
449 -4 1 8
449 -6 -4 9
449 -13 -9 15
449 -39 30 32
449 -43 -41 53
449 -460 274 425
449 -572 -424 641
449 -877 -335 893
449 -1471 -836 1556
449 -3058 -767 3074
449 -3730 1490 3649
449 -6016 601 6014
449 -4927 -4700 6068
449 -9088 1513 9074
449 -9825 4649 9465
449 -11379 4083 11201
449 -12267 -7683 13199
449 -13452 6186 13001
449 -16351 -1475 16355
449 -30551 -4381 30581
449 -154543 106234 135578
449 -315640 -242782 357673
449 -388730 59105 388274
449 -727398 -455208 782537
449 -854926 -307684 868009
449 -1182042 663609 1107752
449 -1337872 333313 1330940
449 -1543799 981800 1398122
449 -2943719 1761503 2716361
449 -3905022 -1575580 3988713
449 -4213183 1748996 4110220
449 -6046052 -5696506 7403897
449 -11704788 3397377 11608592
449 -14007924 -6219031 14405154
449 -19741126 -535032 19741257
449 -47016304 18482642 46044265
449 -82901473 -44832787 87059989
449 -105122959 32560973 104071171
449 -247789870 156673649 224853850
449 -338845279 -276743958 391704030
449 -1739054847 -1639248756 2130053792
449 -5488668936 -498796044 5490041729
449 -20195365242 -18662133855 24516742658
449 -39320035239 -6503427202 39379249176
449 -125860628727 36080463290 124864403868
449 -157245349677 101791036443 141503607275
449 -206408148074 -994476496 206408155769
449 -256944319439 80321707007 254300844305
449 -815879214114 -742940223168 984140013785
449 -927801960136 -794796115994 1091600099129
449 -6764669052312 5188899093810 5537994731753
449 -7762059881471 5286218491526 6839491576394
449 -8096368268128 2937275762780 7965396787201
449 -9490585833494 -4427889413887 9801564187046
449 -11336564126335 758226711648 11335433402868
449 -17998392167329 13729826482953 14800702028121
449 -44713221414079 -30350081592508 48958481075260
449 -107685047858320 -105687175560959 134427861334412
449 -184916163287596 2763083566977 184915957645728
449 -190243524031994 -53234796374896 191622956872889
449 -648744649641700 292423618545545 628302570117274
449 -813999096856399 47360980537397 813945650085595
450 -7 4 9
450 -189 -145 214
450 -643 357 604
450 -7651 5058 6829
450 -37005 -34202 44927
450 -98609 41259 96140
450 -101954 -38521 103755
450 -3938513 2873922 3342899
450 -9182039 3538658 9003393
450 -165065288 121504551 139310291
450 -2832052571 1972146264 2468629373
450 -4657269874 3136239645 4124597149
450 -10752592639 -1855214711 10770970410
450 -20165279669 912209694 20164657415
450 -76256290115 -4239403227 76260657452
450 -2609027121518 1864566634127 2242515889299
450 -6997116048937 2822601685198 6840533139771
450 -28455881703753 -13599407708066 29455708094747
450 -38881730016387 -34064989260722 46153047696701
450 -646535077807681 -446305659874200 710822061486331
451 -5 4 8
451 -20 -13 22
451 -6509 3999 5961
451 -97597 24712 97066
451 -103325 -67528 112162
451 -7265061 120318 7265050
451 -105873603 -24977277 106334971
451 -11863973869 -3190847183 11940417463
451 -77360432882 4240312955 77356186114
451 -115712347245 -32059192821 116526907933
451 -12349693217468 -2462958640365 12382261357902
451 -16968327906309 -8316524677872 17609705800612
451 -816914357077965 -87164372561580 817245005871526
452 -3041790413 -2267462975 3414300774
452 -14977667933 2652718480 14949879129
452 -11700843783584 5437528327143 11295541340149
452 -374527538226074 35485369787601 374421324068515
453 -14 10 13
456 -4 2 8
456 -10 5 11
456 -76 50 68
456 -370 -190 386
456 -766 152 764
456 -1150 380 1136
456 -1021 -1006 1277
456 -1666 -322 1670
456 -1996 722 1964
456 -6727 -2296 6815
456 -7327 5495 6104
456 -22096 10754 21212
456 -83524 27266 82544
456 -71125 -56392 81389
456 -92044 53426 85604
456 -303901 181493 280580
456 -345667 -272173 394646
456 -549754 -297667 577427
456 -607840 394640 546386
456 -982744 -27271 982751
456 -1146892 429938 1126388
456 -2440978 -1094554 2512238
456 -13104370 -11674258 15661382
456 -18218020 -14620798 20932472
456 -206946094 27381128 206786192
456 -963957733 187838750 961574357
456 -1178496772 2027384 1178496770
456 -2463218038 1755561161 2120495063
456 -10248396844 -3655374037 10401120557
456 -21110792320 -4662639022 21186338384
456 -375713125738 -328812061642 445781303606
456 -577093926364 449433772370 466333952540
456 -1300689037006 249768354938 1297611722150
456 -2205908989147 -918535124557 2257767621188
456 -34390021882915 -1658408684614 34391307383555
457 -70 -31 72
457 -511 338 456
457 -684 296 665
457 -27853 -15081 29255
457 -8045050 -3765103 8311044
457 -35196055 4283393 35174895
457 -1613860639 790708704 1547934458
457 -37574307970 -14901696276 38339878577
457 -8437651686700 -7800927429496 10245367509657
457 -36773871394897 19121298805547 34962885034743
457 -598973872561263 -84738770975404 599538679486982
458 -3 -3 8
458 -10 9 9
458 -27 -19 30
458 -76683 45018 71117
458 -217517 -175906 250583
458 -1704198 -1073827 1835877
458 -38606973 -5696596 38648271
458 -55894891 16669837 55396226
458 -13330569720 -4279732273 13476015555
458 -27030439999 7263150241 26854494746
458 -5226601635316 2101022387955 5110888564959
458 -16100088166454 -2833582931401 16129292176547
458 -945825900995293 -882315083770706 1153044929859911
459 3 6 6
459 -85 -60 94
459 -156 75 150
459 -270 187 236
459 -333 -309 405
459 -1173 -1170 1476
459 -1674 1224 1419
459 -9993 6585 8931
459 -42725 -17782 43728
459 -56680 18003 56068
459 -133239 -41847 134601
459 -143312 -46309 144906
459 -179860 -115781 194610
459 -1018011 69929 1017901
459 -889221 -647616 991506
459 -2033271 -1533519 2290209
459 -34231751 18817137 32220593
459 -76628378 39568395 72936596
459 -404168402 229185515 377937948
459 -3003214468 -2666783669 3584406390
459 -5087470852 1019192523 5073799510
459 -6057021877 -5786801577 7465023025
459 -13973561870 -4232446213 14101812336
459 -16839441490 11701891435 14694125844
459 -1765725496446 -97640221116 1765825012731
459 -2260082798565 659388577776 2241216589002
459 -4930380340405 -2110612351824 5056075472902
459 -12892002378292 3671728511244 12791950674067
459 -26051881175048 14466006555726 24471125917355
459 -31836060151662 -846026110686 31836259305507
459 -166079727608545 101083836203745 152520682579219
459 -209490268517580 -16246052435624 209522831718227
460 -2 5 7
460 -119 -100 139
460 -837 -807 1036
460 -1446 315 1441
460 -137417 102724 114749
460 -1615373 -447244 1626721
460 -85230693 -49924338 90595729
460 -3522478731 -2981432388 4125366847
460 -4339559553 -1505433675 4399129108
460 -4518184685 -986411519 4533802664
460 -6141849023 1861550803 6084307640
460 -18958112490 -13419985139 20977012959
460 -57358781004 -15268943951 57717203235
460 -454482185913 -207154305486 468397640917
460 -3022049736503 2178345528651 2584476911196
460 -3011280647333 -2623732149950 3566547586913
460 -4877346367467 -1305611170424 4908334596063
460 -45684781570862 32372822576589 39455532436239
460 -301831994376259 -142701673601180 312110499901879
461 -8 -3 10
461 -11 4 12
461 -12 -2 13
461 -18 13 16
461 -204 -50 205
461 -1950 853 1894
461 -2420 -260 2421
461 -2540 1300 2421
461 -5387 -2496 5560
461 -14388 7405 13702
461 -40706 30736 33741
461 -131829 -55115 134965
461 -1242459 -1071278 1465498
461 -1830233 792249 1779349
461 -2184723 1679974 1784884
461 -8768867 -955665 8772649
461 -31681904 12853429 30960396
461 -79884236 5427021 79875886
461 -81133236 -270296 81133237
461 -149441958 -41115467 150472246
461 -1833317243 91920174 1833240214
461 -2690551587 -1117551212 2753343298
461 -3677752679 -2855691281 4179966381
461 -10492982669 -4461502473 10755232483
461 -98786384139 52916718532 93441050908
461 -163902162219 40230870406 163090190434
461 -378504670217 136385746351 372507554247
461 -1848393839322 -336083854163 1852090116136
461 -2668989728822 1483521413373 2506520461048
461 -14982583064352 -8173419354707 15753085113958
461 -22398722006843 11073351628086 21457602245758
461 -165275595612465 2924098322185 165275290515421
461 -570382996495533 169026082268689 565391707301809
462 -1832411 -1024946 1933609
462 -2790488 1612555 2598019
462 -27966038 10616221 27446497
462 -338288677386767 -126064246555715 344026332599110
465 -13 11 11
465 -850 449 806
465 -1924 281 1922
466 5 5 6
466 -39 17 38
466 -384530541838 -245948954199 415507278833
467 -1 5 7
467 -21 12 20
467 -21 -16 24
467 -42 27 38
467 -85 56 76
467 -141 56 138
467 -147 101 129
467 -477 182 468
467 -876 132 875
467 -861 605 747
467 -781 -704 938
467 -3605 2456 3176
467 -4909 866 4900
467 -9340 -5845 10048
467 -19189 14749 15683
467 -34316 -10780 34667
467 -38621 -21322 40676
467 -65115 47423 55335
467 -9563366 -7949194 11125163
467 -24697563 17591195 21268779
467 -71348200 17823984 70975467
467 -106841218 49583350 103155899
467 -149621214 32050704 149129363
467 -365591391 39011217 365443265
467 -713432881 238477777 704437835
467 -1057123522 -945972157 1265744752
467 -4850428829 2807961992 4513941782
467 -7168009051 5096290729 6179162309
467 -10066126884 -2660185416 10127678123
467 -19782668530 -10283581693 20668674424
467 -73174375414 9063862643 73127990584
467 -79858813230 6635545734 79843539467
467 -477923854702 204829966400 465038283475
467 -1023915666669 -587910222862 1084827759084
467 -2304733565397 704260691399 2282601868281
467 -2269701442940 1019236712690 2199010635923
467 -8632584473807 -6818847019639 9866105159609
467 -10510553578445 -3837009641077 10678315266605
467 -35325243121784 6583464521315 35248857545366
467 -36187063728370 -4596588107013 36211768586454
467 -173346623801178 53108765067186 171668758841867
468 0 5 7
468 -12 -1 13
468 -10 -9 13
468 -80 -39 83
468 -232 -195 271
468 -290 195 257
468 -695 507 590
468 -1268 -169 1269
468 -7423 3772 7083
468 -108173 -30522 108977
468 -479167 160515 473086
468 -992966 685079 869565
468 -4984051 3895639 4014270
468 -12714076 5062603 12440673
468 -255168223 166590411 228885184
468 -416181745 -156984107 423497646
468 -2300221969 1123356078 2207202805
468 -8955460992 4539863497 8548339427
468 -107425805859 -17424328337 107578391240
468 -518727598999 34027489155 518678786548
468 -3621745102053 718233641128 3612305087057
468 -4698298099922 -514840302901 4700357898873
468 -10718809665691 -5618678114193 11210529065866
468 -16060436216305 10212362042916 14545665682813
468 -75005821270591 -55077318686546 83827067481795
468 -206351353711997 18792011151456 206299390827305
468 -666566344218950 459756972856629 583808415627359
469 1 5 7
469 -12 0 13
469 -23 15 21
469 -251 166 224
469 -1715 1191 1497
469 -4922 -602 4925
469 -4926 868 4917
469 -4235 -3084 4722
469 -16781 1191 16779
469 -17786 5540 17605
469 -23795 -8848 24196
469 -27218 13157 26152
469 -43379 -3704 43388
469 -51134 23366 49453
469 -111251 -77254 122494
469 -687325 -227429 695527
469 -918358 68848 918229
469 -918388 -214907 922294
469 -3420455 205701 3420207
469 -61554843 -32273676 64380478
469 -118109807 -48615133 120793849
469 -275972408 -93719339 279529130
469 -912590663 343001517 896144487
469 -1991631107 -1554493934 2267362106
469 -2584639778 -1741177411 2824991278
469 -3300592600 -2286089147 3631814998
469 -4180967911 -2377141025 4422851605
469 -4803006548 701616496 4798010765
469 -11327862723 -6474025382 11992918434
469 -45306806699 -40650351916 54308059354
469 -162766521202 -47186403674 164077830301
469 -378729397179 -171237687098 390055884780
469 -599937623096 363215714773 551801441642
469 -1900939914741 -1674903736697 2261605614867
469 -12132166338122 -7070690799027 12885029313450
469 -16793411198126 6696558583197 16430692492338
469 -55992796784815 -47005845929945 65375342157589
469 -114207038081012 18753993156154 114038221000277
469 -148550970799755 -103180101879885 163573269399589
469 -415122818236422 312259038187306 345073323715101
470 -6 7 7
470 -12 1 13
470 -24 -11 25
470 -87 -86 109
470 -227 -132 241
470 -10892 4515 10627
470 -917531 377832 895657
470 -3429809 -32801 3429810
470 -4058555 639766 4053249
470 -1629414057 517435879 1611831574
470 -335874925784 -96595908963 338517259441
470 -1395904652384 -83773414619 1396005219177
470 -5188922186063 -990034794339 5200908151096
470 -32083884574704 -13663028120957 32889425096803
470 -46360866016304 -2380121546775 46362957013669
470 -55610983937823 -48742977034706 66022402831237
471 4 4 7
471 -17863863023 13242033973 15005424841
474 -16 -7 17
474 -9559 4886 9113
475 -4 3 8
475 -28 14 27
475 -76 26 75
475 -117 83 101
475 -324 68 323
475 -352 171 338
475 -421 -129 425
475 -1213 164 1212
475 -7165 536 7164
475 -17419 -11881 19095
475 -21181 5624 21048
475 -131952 92699 114494
475 -211831 -57211 213213
475 -597160 -337432 631107
475 -1491036 -1140472 1686659
475 -24441141 121466 24441140
475 -55197181 -3566532 55202144
475 -77047926 46560947 70902962
475 -199799002 10780704 199788539
475 -861627934 -8398741 861628200
475 -2361109141 -1267924302 2477187284
475 -4802133699 -4138695355 5663212649
475 -8303654137 6188301269 6949024839
475 -10737860005 -336172386 10737969836
475 -15377966389 7003407128 14877685098
475 -21191706736 -8593481797 21652644534
475 -216023649060 158449149122 182745573803
475 -333632942512 258329022896 270978150723
475 -1018617082429 -110733698388 1019053106396
475 -1690734093015 -542648688001 1709165503451
475 -3390166787779 1726837552553 3233712444933
475 -5616544872796 1777717508208 5556541383299
475 -7506684800485 -1283259188271 7519164488471
475 -16904465099668 9694960766132 15766645075779
475 -83524112367445 -4296542061342 83527901959892
475 -129829227566724 59254255916408 125577224852483
475 -632268840517882 220153526755643 623243444569596
475 -1078178436797628 -457173230125501 1104909543063212
476 2 5 7
476 -8 -7 11
476 -49 30 45
476 -700 473 619
476 -1981 1345 1748
476 -9775 2576 9715
476 -9884 -1639 9899
476 -12510 8493 11039
476 -24100 -15023 25907
476 -30149 -8119 30344
476 -45096 27689 41307
476 -50231 26747 47564
476 -79879 -77784 99339
476 -420259 101807 418258
476 -412930 267793 371339
476 -469726 -161497 476005
476 -626511 -281028 644819
476 -1108909 -244996 1112881
476 -2383626 -1263775 2496603
476 -2836795 2032576 2434655
476 -3744953 -1943899 3911978
476 -10451661 4590180 10147793
476 -21765487 5157558 21668523
476 -33793732 -1073417 33794093
476 -46049647 33120051 39433872
476 -62718767 22798643 61698068
476 -77564698 -10347347 77626031
476 -161704492 -76493321 167219885
476 -382775638 -200415903 400277355
476 -417608163 -17898385 417619122
476 -429154985 -46833835 429340826
476 -1478356587 -597518257 1510202388
476 -9334820961 1307709036 9326258501
476 -9871905757 498392289 9871482300
476 -64328691343 11093223315 64218540852
476 -138324632512 -112756182263 159794525051
476 -281727636316 99994258963 277464458225
476 -397805390341 243976506313 364505537060
476 -910267191477 320857547937 896779781186
476 -4709303777601 3633184151357 3836822400894
476 -4362925340694 -3642380768101 5083556358321
476 -10508498416659 4864909439418 10148771211647
476 -29536513020348 9282659057973 29227678091951
476 -82291652725393 -48076002359506 87433269577549
476 -103640457908281 -75456541523427 115551578177520
476 -216108203827020 92744778743667 210257399644817
476 -271032111574992 -224138288321815 314710710721179
476 -622948099206811 226113788301768 612855304359615
477 -3 -2 8
477 -9 -5 11
477 -12 2 13
477 -40 24 37
477 -84 -35 86
477 -1331 -432 1346
477 -4563 3425 3799
477 -23088 -2819 23102
477 -108868 -25658 109341
477 -370656 -221843 395450
477 -1019140 664060 914853
477 -1627982 -1508352 1978637
477 -1889316 -1359707 2099756
477 -3650849 -1872949 3808275
477 -4694297 -2044881 4820231
477 -5559475 1118962 5544324
477 -6155292 -1355638 6177133
477 -6979639 -66365 6979641
477 -9001322 6875933 7393992
477 -10783071 5224351 10357733
477 -17386331 -10050900 18440732
477 -45235816 -19621851 46434424
477 -61618513 47014617 50662621
477 -1706755662 700726541 1666439344
477 -1694465272 986291080 1574832165
477 -1722646269 -707978267 1761618749
477 -2211409772 691673765 2188620660
477 -2603629840 -353931522 2605808125
477 -2810255763 2169919850 2287959724
477 -5115835315 -2364075164 5278863666
477 -8557529760 -6842143195 9820094728
477 -28116696195 16383738196 26124540206
477 -39614429368 31189493032 31690502181
477 -83845609588 -61653525851 93743248860
477 -122740361747 38581491866 121456280784
477 -188851071176 30539871018 188584474541
477 -362840692483 -303568715621 423106706445
477 -472375408900 93505039626 471150974701
477 -1450061492373 820437581875 1356622551839
477 -2272284614483 1764915302840 1840526699754
477 -2454228993755 -2016012075364 2842881484116
477 -19353158926951 -2650900166765 19369723622937
477 -22897659229496 10353858532628 22169047890021
477 -69871572392354 -57340702834563 80908869476192
477 -109359561361003 55420771370143 104393002067313
477 -263772823868970 -179452046706043 288974523009394
477 -439260572330066 -209788302999628 454664700732285
477 -898897817315606 576930455899733 811447087074786
478 -13434503 -1368722 13439237
478 -21992330 -4388907 22050441
478 -134086343 -18881534 134211029
478 -1698363848 -621647579 1725683969
478 -13239718569 -9499637817 14702384680
479 -5 -5 9
479 -353 72 352
479 -325961 42144 325726
479 -15255824 7173450 14707687
479 -2603199674 -2115864288 3004195735
479 -21064062242 15507899460 17775442423
480 -8 -2 10
480 -2402 -326 2404
480 -16466 11812 14122
480 -1000052 -149615 1001167
480 -2293622 1468960 2072062
480 -102670688 -51566747 106835515
480 -3629239412 2851421338 2909060446
480 -606335172482 196650723988 599360153626
480 -5240893794410 -491734227692 5242336374082
480 -67810581335078 40990117913944 62397422799022
480 -262184900817638 -204722860110479 298522601727031
483 -13 -4 14
483 -647597392 -623109634 800792435
483 -580121771294941 247110530931002 564773663690516
484 -3 -1 8
484 -27 20 23
484 -1111 -549 1154
484 -1669 857 1590
484 -5955 752 5951
484 -9106 6855 7565
484 -7423 -7213 9222
484 -22231 7730 21915
484 -289357 -100831 293382
484 -387037 196434 369377
484 -584707 -440233 658254
484 -43035760 22509953 40876443
484 -54804532 -4422679 54814131
484 -4164678589 -743461351 4172561184
484 -7846378629 3139967636 7675048673
484 -11812188168 2862418931 11755890665
484 -16869847519 -8594364429 17582819318
484 -19700230203 -9821936890 20482569071
484 -71414210005 14454631769 71216269410
484 -581103731851 199169573756 573197628039
484 -2127731607253 1160060542424 2005950200433
484 -2331716320027 823030325576 2297022447831
484 -63568307890981 -16379932304800 63928781393985
485 -3 0 8
485 -20964 12797 19236
485 -101584 -58371 107640
485 -114254 85325 95474
485 -214473 -63201 216287
485 -275971 -178234 298810
485 -883963 -483094 929656
485 -6714953 1725959 6676727
485 -22106283 11070350 21139188
485 -26292803 -21524692 30419720
485 -483718324 117953672 481369021
485 -9580478869 -7838654787 11082009813
485 -44742779576281 -13433349664461 45142824299643
486 -3 1 8
486 -6 -3 9
486 -166 121 141
486 -369 282 303
486 -573 443 466
486 -654 225 645
486 -971 -831 1142
486 -1588 571 1563
486 -2883 368 2881
486 -4119 -3828 5013
486 -9712 -2267 9753
486 -26946 5363 26875
486 -42230 -15963 42977
486 -90537 -82785 109404
486 -141588 54111 138903
486 -140073 95271 123498
486 -584463 418076 502093
486 -1235421 -424653 1251924
486 -2343711 -531243 2352774
486 -2852883 -439431 2856354
486 -88601847 -21169620 89002869
486 -173397195 84899721 166328520
486 -159748755 -132014511 185445348
486 -377017710 -311485761 437624223
486 -1066198983 -58495995 1066257672
486 -2618792727 675639414 2603715405
486 -2519759779 -1516985655 2691117970
486 -5030139267 -3889557951 5709473340
486 -11792914017 8485735750 10095862799
486 -22720886529 -1232015210 22722093935
486 -26489849319 -993588546 26490315261
486 -90755378551 63334568746 79022387901
486 -98193473565 68723956764 85370715123
486 -135422058803 39902319090 134257302617
486 -408267350475 219113179721 386041840300
486 -425690068572 309870020805 361869443769
486 -481414682152 252011886387 457196943331
486 -797479563506 -163262906889 799753949591
486 -1243620251541 178172899314 1242399986067
486 -2440193081301 -1850203299117 2752953101490
486 -12848488623624 2009006831007 12832095068823
486 -14791775304675 7285883724513 14177378845704
486 -90800240858043 22836764321457 90316151097750
486 -93775188985677 -34927872261036 95363315221155
487 -8 -1 10
487 -9 6 10
487 -9 -8 12
487 -1122 -702 1207
487 -2094 -737 2124
487 -5595 -1313 5619
487 -15551 -2265 15567
487 -38754 9154 38583
487 -130911 54645 127657
487 -371354 137570 364951
487 -51965503 9276475 51866779
487 -196823075 87043631 190976491
487 -564618770 32306319 564583512
487 -1362548321 -203060552 1364049986
487 -3443468382 2027411832 3191165983
487 -3619273828 2322609847 3267324556
487 -10510850753 -6591031750 11312115904
487 -13699885313 -3320323892 13764590138
487 -193072748096 -67734402737 195812532926
487 -218580397393 -110984861744 227729856262
487 -473533359497 -18422662722 473542654002
487 -833569145844 125532697527 832619063692
487 -7350778271013 -4461577297199 7862236126827
487 -105015573295865 79989802997270 86460836098558
487 -263034249752114 -141242664920898 275963667835047
487 -383542672308210 296957462335183 311529794235420
488 -8 0 10
488 -65 49 54
488 -1932 1336 1690
488 -43044626 22215102 40974286
488 -109557407 -43685889 111825490
488 -153715640 39789834 152821744
488 -4534096109 873464196 4523265061
488 -15138459140 -2141282630 15152725992
488 -206086525817 -134070472874 223489392105
488 -473396816195 96422319867 472059641620
488 -49226231942189 -33341117690244 53872248855781
488 -418055782564613 -27460924987083 418095275074438
488 -540755685750947 314067197215779 502846398695338
489 -8 1 10
489 -29 -17 31
489 -146 40 145
489 -1451 -233 1453
489 -1658 202 1657
489 -1646 505 1630
489 -1766 1321 1474
489 -3275855 -633146 3283720
489 -655191167 180048304 650627242
489 -1563305279 1049813524 1386189034
489 -1697916020 -447083039 1708186402
489 -5905268704982 -3682271108735 6348430472368
489 -80267397608471 -34455883654298 82330291428598
489 -277085099039396 75004314843985 275240912387950
489 -475257264577034 321983394669214 419767486848649
492 -49 -19 50
492 -123151 9179 123134
492 -1735662109 -813701167 1793337644
493 -3 2 8
493 -34 -19 36
493 -115 -96 134
493 -187 93 179
493 -34249 19419 32027
493 -200875 -171120 235832
493 -628375 -472279 707043
493 -3807184 -201451 3807372
493 -5794501 3284187 5419031
493 -213552268 3916196 213551829
493 -878079795 -32223418 878094260
493 -1310513427 162700862 1309676972
493 -5768801002 -5525061811 7117999968
493 -247267059595 -77033772037 249734592741
493 -5025867259654 -664438270606 5029735259397
493 -69268035114675 -12311511771418 69397435659140
493 -95787858229584 3537753048866 95786249631101
493 -293684353297849 -247296327849385 343284054463023
494 -403 -372 489
494 -624 423 551
494 -1243 689 1168
494 -1703 1013 1574
494 -74659 -44132 79481
494 -3271930 -1328427 3343353
494 -976094106 753813231 794567639
494 -22063176629 10486097354 21243546539
494 -45698880861 -1501745085 45699421430
494 -278331389737 31233748215 278200220688
494 -5277498337134 -2472418226707 5452509580881
494 -14842928501018 -9553337746087 16059647806709
494 -50599640088019 9597891716201 50484267657928
494 -49689710719125 -42264848836240 58302980459139
494 -542432028060182 -491168346357061 652725207186107
495 3 5 7
495 -4 6 7
495 -25 19 21
495 -25 -18 28
495 -86 -28 87
495 -882 167 880
495 -869 609 755
495 -7851 5113 7049
495 -10137 -3844 10318
495 -25386 -20566 29263
495 -53830 -39209 60024
495 -81314 -58300 90279
495 -101196 -47714 104615
495 -296240 -60337 297072
495 -3174805 -2883353 3825213
495 -4146534 159724 4146455
495 -6296194 -1844910 6348559
495 -25079924 19288967 20486886
495 -66138408 25986127 64773224
495 -120371881 87930540 102097546
495 -167796314 -54306897 169671458
495 -340401212 -121312177 345461436
495 -1213573053 344865827 1204217929
495 -1126517632 -1016682636 1353668239
495 -1443545881 -457831313 1458736377
495 -3567703316 -1359037617 3632262884
495 -4025133532 2705841942 3567478855
495 -5244017422 2010490828 5143602231
495 -13878170208 10165550618 11750626135
495 -279883516574 93669189782 276341735151
495 -427933882609 -244930924826 453163084650
495 -1254091190290 289412610256 1248932248359
495 -4320813417132 -2275065220708 4521586442575
495 -5334690441045 1411566176789 5301541822351
495 -8247962207272 -234605415345 8248025477032
495 -11088933058422 -6468129712706 11778697606319
495 -49163694599387 17219800083465 48449196723497
495 -49854226587998 34870934177946 43357654009151
495 -135554893934457 39892048575988 134393354264006
495 -198499319964568 74259317294671 194972752976256
495 -239060029091528 -135522599434474 252775823677191
495 -397117196512822 -119135209953452 400659563278551
495 -710413976938694 -292086692214633 726505278177356
496 -2 -2 8
496 4 6 6
496 -8 2 10
496 -12 3 13
496 -23 -17 26
496 -36 -23 39
496 -68 54 54
496 -60 -59 75
496 -86 44 82
496 -430 223 409
496 -450 175 441
496 -882 318 868
496 -2543 1926 2103
496 -3101 2376 2541
496 -3410 -559 3415
496 -3669 -1922 3837
496 -5488 -3122 5806
496 -9773 2392 9725
496 -24504 12658 23322
496 -29230 -19142 31744
496 -62394 -9354 62464
496 -91991 12391 91916
496 -250866 63087 249529
496 -1450434 -307266 1455016
496 -2224658 -310274 2226668
496 -1899797 -1694115 2271414
496 -3247200 65785 3247191
496 -5461502 -2062804 5557882
496 -6985604 3290957 6733123
496 -6819798 -4395056 7380834
496 -8729624 -5216933 9311093
496 -25554159 19474239 21030736
496 -60511692 -11575806 60652570
496 -62643434 29492400 60383910
496 -76247442 13835902 76095276
496 -162072248 -104606454 175461378
496 -250047116 100729934 244474942
496 -281783916 -193520013 309411229
496 -601866311 415688584 526794647
496 -1946886531 -1884991413 2414561494
496 -7552048333 -4763009891 8137086184
496 -8647829478 4252436247 8290519105
496 -11575974083 -3283489645 11663370952
496 -14436465362 -6405212308 14845088446
496 -18377362076 2335733854 18364776302
496 -19338291226 -7721559095 19740232063
496 -27758506138 -2342295176 27764064214
496 -31734944754 15868679809 30353052711
496 -32404459656 18159693475 30379500333
496 -40098020818 -30287624888 45185360590
496 -65628828380 11972861750 65495732566
496 -158103943434 -102151327370 171202999740
496 -252047150769 1964045569 252047111016
496 -453305257673 20672571417 453290926080
496 -2275237900778 421478786676 2270406480438
496 -5887304691913 -5771318249639 7345199066308
496 -12089410190349 -2646669207267 12131546326852
496 -12986026972493 8280367026037 11749878962750
496 -21597709382708 -1411615766727 21599719273431
496 -77870037560690 -8773110227800 77907139091566
496 -108840935208641 74695960281354 95559126514137
497 -29 21 25
497 -68 -42 73
497 -16994 4704 16873
497 -27594 21697 22102
497 -114800 -9962 114825
497 -198114 45097 197332
497 -2201646 -555590 2213377
497 -6818520 1262872 6804049
497 -11644655 -2485700 11682288
497 -152699927 -52943282 154792572
497 -6001551143 -657162342 6004176448
497 -4826739082799 -1753226995701 4902644663413
497 -5440266083742 3907654705729 4662288199066
497 -66184172731418 42066323948809 59950881160620
497 -848065942196879 101140713199590 847586160965746
498 -1112 -803 1237
498 -4223 1054 4201
498 -62450 -28097 64291
501 -26109316 -19895059 29500376
501 -428119624 -214414075 445344350
502 -163 -126 185
502 -35112946 -12926935 35687517
502 -1884371133 1300489904 1649940995
502 -2581891473 1773834116 2265649847
502 -32259499864 -10559727367 32632330869
502 -180293569660 118486914651 161306055851
502 -343579029067 85760664762 341788608833
502 -531166509556 -292551490575 559238552957
502 -20745621753634 9485807308061 20062288866345
502 -44305427465707 21574749625694 42529920356721
502 -46674485221203 15676025334506 46077457385417
503 -2 -1 8
503 -18 -18 23
503 -57 -27 59
503 -65 -34 68
503 -72 39 68
503 -78 -49 84
503 -323 191 299
503 -10838 -9937 13112
503 -17026 9550 15959
503 -18288 -9945 19220
503 -86286 -16753 86496
503 -711295 42337 711245
503 -1460967 -349095 1467581
503 -6342729 -4703106 7108502
503 -16793896 436063 16793798
503 -36001953 16604087 34783953
503 -55546327 7854487 55493927
503 -711151929 536254134 590064242
503 -734475372 560628770 603687951
503 -1112925721 -893389002 1278854538
503 -3846769821 2599954605 3401269079
503 -9000313142 -2948441497 9104573654
503 -10021588046 -3201548446 10129339895
503 -34504119351 -19466472933 36456890531
503 -45852302696 -15554604313 46441371296
503 -126307727737 -72744434171 133886847323
503 -2966899868689 -1583897452520 3110326079738
503 -4218008326401 -2620742869912 4531387526718
503 -8892688303406 -406593997489 8892971626292
503 -32687391747207 -5767513558267 32747135232369
503 -36694373134116 25604140027343 31952655650898
503 -38138089777361 -17692409288806 39367226727020
503 -43968342670204 6565827123648 43919483106855
503 -51027371730526 19053064159032 50126090705871
503 -186363886118769 -10112738495454 186373811299676
503 -1032051742245305 622921475948558 950067271450106
504 -2 0 8
504 -12 -8 14
504 -116 -76 126
504 -126 -74 134
504 -322 204 292
504 -1695 455 1684
504 -3535 -3137 4218
504 -12068 -8356 13278
504 -24194 1520 24192
504 -24080 6320 23934
504 -86242 50331 80101
504 -92587 57043 84720
504 -474752 -458164 587886
504 -1187830 400741 1172427
504 -1252818 83578 1252694
504 -1736798 283890 1734266
504 -1912237 1066882 1794429
504 -3948658 197619 3948493
504 -6114818 -5558680 7370496
504 -20955094 -5910458 21110670
504 -40692393 1328500 40691921
504 -217988946 -136092806 234403286
504 -322413714 -165273716 336284864
504 -1949775888 257618942 1948275592
504 -2599399218 -1309697200 2705810596
504 -5000601566 -2193483666 5137501166
504 -97352075891 -7507955949 97366958774
504 -116748346506 -69447073682 124423727642
504 -209889532566 -36350184350 210252331970
504 -274348803862 152867776318 257516717910
504 -529185981800 -309944513904 562487958782
504 -765301953920 154310028501 763205013587
504 -2273685485458 1176113830906 2163537888150
504 -7740947777170 2169409085184 7683730275340
504 -19945613553902 3018433917011 19922544416061
504 -23398281153607 18536681842938 18605646224695
504 -661800176640545 343719685062326 629327191449537
504 -908299174107873 -23380250891192 908304337866569
505 -2 1 8
505 -6 -2 9
505 -15 -6 16
505 -39 -27 43
505 -172 64 169
505 -504 385 414
505 -572 337 530
505 -2736 1114 2673
505 -10103 674 10102
505 -23666 -3382 23689
505 -22671 -22326 28348
505 -33791 4223 33769
505 -45429 14839 44895
505 -182913 -16653 182959
505 -253532 -86103 256800
505 -251606 158985 228366
505 -400634 7838 400633
505 -835679 220347 830541
505 -2715551 1001824 2669318
505 -3893006 -2098248 4086417
505 -4182082 3076105 3531322
505 -8183663 -469480 8184178
505 -12335753 8712729 10672857
505 -11629883 -7201401 12485757
505 -15342671 -9608668 16508122
505 -19354263 6642036 19089916
505 -33737004 -10459428 34068841
505 -57377676 -8054615 57430536
505 -73168343 58042946 58104526
505 -135697889 -30835927 136226593
505 -159694020 -140839319 190066404
505 -338493824 90293708 336338473
505 -401245992 109332988 398521641
505 -495773332 31880572 495729385
505 -711884452 256411345 700618642
505 -777065958 321906841 758197266
505 -4758456550 3647514481 3897773104
505 -8469441823 5221425016 7748266726
505 -9221431673 7041696855 7576848963
505 -14229669443 -14128374259 17864676031
505 -47208448453 5159063479 47187901807
505 -51813584530 24402667753 49942555762
505 -193544116209 -157329971307 223366785253
505 -1019808946815 -725656020284 1129955181294
505 -1218274894296 -1080111191447 1453105838304
505 -1571913634691 -897988519473 1664089210557
505 -3060099000389 -821559662089 3079712025007
505 -6216579680407 -5071042085228 7183251358780
505 -43147854664263 -16099847958930 43882457606278
505 -93322821833908 -45944889182639 96896298389746
505 -122759348978048 44066246627881 120836666628236
505 -967071479663352 701952157008754 823546957436049
506 -14 -5 15
506 -42 -17 43
506 -4073 2443 3756
506 -15330 9361 14065
506 -651693 -10841 651694
506 -1404127221 -614982794 1442398351
506 -1579828103 1082446065 1388119552
506 -2440200143 1198095318 2339858161
506 -8858624400 5494442725 8089165861
506 -26826933024 8356904983 26553845707
506 -49766559974 37215678157 41546403333
506 -107018388069 -25040017772 107473397767
506 -528820515135 -264102613922 549924470209
506 -3574020420131 -1062152279438 3605020551189
506 -8501072298897 2793595311283 8399299564048
506 -824378093350241 240226870219995 817521509906878
507 -10148 676 10147
507 -23645 -3380 23668
507 -33815 4225 33793
507 -777327943617770 50777528247112 777255712354459
510 -1 -1 8
510 -100 -31 101
510 -286 227 227
510 -35053 -18742 36755
510 -14453392 3561347 14380955
510 -294982687 39810917 294740780
510 -3625815211 -2478065242 3976618409
510 -26302652767 7822209146 26069996333
510 -95618577847 -53088311716 100788917309
510 -4710596009620 -962743667899 4723962803969
510 -786920127627559 208170584603096 782033885437037
511 -1 0 8
511 -7 5 9
511 -49 -34 54
511 -100 39 98
511 -585 -448 662
511 -1294 -504 1319
511 -4632 -505 4634
511 -5308 -553 5310
511 -6729 3350 6440
511 -21714 9431 21104
511 -41932 -27585 45584
511 -784897 12272 784896
511 -1851205 -565243 1868607
511 -10943545 7045584 9867818
511 -16724943 -16048129 20654543
511 -22442929 16652454 18839246
511 -167357580 115639034 146451143
511 -460851729 37138178 460771322
511 -531970173 181205345 524867387
511 -1845457740 -205915585 1846311896
511 -2259378933 952791839 2201425109
511 -6304668777 -1690062850 6344893664
511 -85019452564 57878352119 74927920566
511 -307921735284 22877375423 307879635872
511 -977992649845 -693070974715 1082458700271
511 -1664557365054 438581379047 1654345647128
511 -5285494406217 -2884177259101 5557522170725
511 -11547322008513 1036569304352 11544537067700
511 -349909473594058 237028544983823 309074159404686
511 -423548643537862 -34167866347300 423622748919879
513 0 1 8
513 -6 0 9
513 -48 -42 57
513 -105 67 95
513 -231 78 228
513 -285 141 273
513 -2792 -286 2793
513 -562308 -398655 622440
513 -787968 -12304 787969
513 -949724 -326088 962369
513 -949658 723408 781817
513 -1495170 -1041558 1647585
513 -12260394 -8716644 13581561
513 -146241798 55264713 143562252
513 -270755775 174604053 243993771
513 -1043386932 -103828388 1043729537
513 -1122592849 385860819 1107186487
513 -2955486366 -843286848 2978196201
513 -2732898098 -1822237119 2979944354
513 -2872299660 -2552183052 3429069441
513 -9111995338 5660087953 8316601902
513 -12833700606 7940053857 11728107846
513 -26307778563 -6942878369 26467987589
513 -68626041498 40475992593 63569093022
513 -68157033909 -47817727839 75240844821
513 -135820444588 -56304854606 138972161001
513 -160359821802 -140408435727 190302221334
513 -2295156434871 6527218580 2295156417274
513 -2204966388735 1481109465824 1954923947704
513 -4026143960034 1922915920473 3874276138860
513 -776810819996055 -685972807302320 925035924877442
514 1 1 8
514 -6 1 9
514 -17 11 16
514 -493 274 463
514 -4247 1058 4225
514 -4849 3592 4075
514 -44113 20560 42571
514 -168334 -15641 168379
514 -33084490 22492933 29175253
514 -166546341 62264071 163593474
514 -189952370 -136075383 210846801
514 -263564411 -183148978 290250613
514 -9508145951 7099877422 7945937273
514 -5238088568403 1713946747020 5176191931381
514 -29396749080341 20716415663836 25464846321359
514 -42210765701613 -13323447283481 42648675207828
514 -42366814159311 -20424940044911 43893513629676
514 -101071489273037 -69182114494009 110891036858116
514 -129802338696966 101073859173253 104903337674277
514 -139781914025543 -135774789151728 173626546250697
515 -8 3 10
515 -18 -8 19
515 -2573 -1194 2656
515 -28247 7509 28069
515 -2716344 920443 2680648
515 -289634202 171710635 267931222
515 -1200465200 866114212 1026077883
515 -9780307070 -5936660766 10460960971
515 -71926407029 21644215365 71267058859
515 -861733596245 -166992794742 863818928962
515 -2614667335613 -865304922374 2645883441696
515 -3259213508448 922608613618 3234381103075
515 -148647284657832 -108307374013112 165766388117371
515 -871218233833973 140524152007830 869997878705518
516 -142685 87856 130585
519 -1 2 8
519 -13 -13 17
519 -22 -10 23
519 -40 -34 47
519 -577 -100 578
519 -1366 848 1247
519 -2062 662 2039
519 -5137 734 5132
519 -5179 863 5171
519 -11896 -1438 11903
519 -146149 58823 142901
519 -230233 -21673 230297
519 -848398 236567 842222
519 -1309201 -323332 1315742
519 -4872148 2710871 4574600
519 -29070301 -20042347 31951007
519 -22121304838 16656291527 18374972402
519 -52476519436 31478872940 48390909335
519 -97787025577 14126597840 97688654828
519 -279462623806 111467037866 273421857479
519 -588315581848 39280184735 588257207546
519 -3541202050870 1824346370564 3371832110495
519 -14266200269569 -4857280774852 14451473983346
520 0 2 8
520 -13 -3 14
520 -222 170 182
520 -1518 728 1460
520 -1540 -696 1586
520 -1858 806 1806
520 -24960 -1552 24962
520 -31918 -24853 36309
520 -50496 24920 48386
520 -87258 -57382 94850
520 -105712 58373 99411
520 -120396251080 -17396390478 120517197788
520 -7002461435809 -6051342491967 8266807640858
520 -39100288849272 -26808020535712 42916353521666
521 1 2 8
521 -6 2 9
521 -38 -31 44
521 -62 -55 74
521 -111 -90 128
521 -138 81 128
521 -3002 785 2984
521 -2943 -2334 3368
521 -5158 736 5153
521 -5197 865 5189
521 -20088 -13543 21960
521 -31120 2265 31116
521 -32478 -10303 32820
521 -49759 22010 48280
521 -61375 25379 59893
521 -154873 69269 150109
521 -884322 226802 879321
521 -911084 -599359 990434
521 -3215820 -264598 3216417
521 -4800759 -1781706 4881206
521 -60585668 37161569 55512314
521 -2537636135 -1041788884 2594863280
521 -8712228563 4296717413 8348927591
521 -33164672309 21106181651 30027930899
521 -84363850983 42990846536 80465163528
521 -131275795845 9964988741 131256653145
521 -161910272401 18811102937 161825588689
521 -204415872478 -18102789687 204463186026
521 -3063333424402 -1645630037455 3214094224084
521 -8843227080775 -2334779562223 8897147033167
521 -22918934558796 7336307339552 22665577980249
521 -43047659116432 -18261005467696 44116264830745
521 -89159858506927 52153229234278 82763826752828
521 -87114062773351 -64519790668324 97598790903916
521 -124477202448493 95023716358561 102303336895013
521 -159576930004810 110774447930129 139321259148268
521 -503554097195152 127403924475452 500820752366041
521 -758832341570575 271597984665400 747052871024366
521 -1147526622869310 -1006883311585023 1362952669297592
522 -11 5 12
522 -50975 -10887 51140
522 -2749195 623677 2738454
522 -34390416 580033 34390361
522 -47510563 5274414 47488885
522 -1297436057 773407262 1198471683
522 -3568919804 1472429027 3483341487
522 -2430483837254 -1642578684415 2658499509921
523 -11 -7 13
523 -240 147 220
523 -266 75 264
523 -1647 -1085 1791
523 -44499 7087 44439
523 -198570 -182232 240331
523 -2906372490 -2199847728 3277158475
523 -498128835148 -490331078213 622729475458
523 -1239940886381 538982519516 1205019656032
523 -1341271395080 -816775372910 1435462841147
523 -1515388401262 -1051517560556 1668220768123
523 -90298455630233 71441229140239 71897183955581
523 -373296235086478 -262321905345605 412265781924520
524 -23 18 19
524 -23 -21 28
524 -186 -47 187
524 -905 -387 928
524 -999 -800 1147
524 -2009 -1395 2212
524 -3144 529 3139
524 -3149 -2535 3622
524 -8957 -2927 9060
524 -36920 -29019 42127
524 -582485 -569303 725676
524 -1285253 800601 1172020
524 -1797326 142875 1797025
524 -2579541 -640151 2592616
524 -6678368 -5400545 7693461
524 -292694319 220843924 242746819
524 -381510747 293790892 311312719
524 -1227484098 -360320105 1237747381
524 -4373616326 -2625052695 4668505075
524 -22854603677 -18503929574 26339421561
524 -52150718091 -8450018753 52224562288
524 -63466522169 -23002447940 64458138477
524 -100618260363 -97446211718 124804793287
524 -2320252680224 93607973175 2320201892797
524 -4009680375227 -352430375769 4010587738006
524 -5271796692147 2453764777063 5088284123380
524 -52765178284502 -13641992974401 53067404567677
525 -35 16 34
525 -275 -77 277
525 -2891 -1916 3148
525 -54656 5542 54637
525 -521267 -54908 521470
525 -810335 -668297 939997
525 -35113643 3176593 35104975
525 -2091658955 1268796172 1922766028
525 -4483308686 3295673437 3787189612
525 -6143086394 -5923838795 7604195194
528 2 2 8
528 -661 218 653
528 -3238072 -177574 3238250
528 -66111694 46432208 57373010
528 -104613463 10942535 104573540
528 -1296159931 549205064 1262421995
528 -9783196120 -7131167242 10911140606
528 -113917351390 -100240825201 135459180809
528 -12847624926379 2794928144339 12803382248822
529 -16 -15 20
529 -1764886 752736 1718009
529 -335154775 118504200 330141734
529 -630803352 453738857 540143414
529 -8016150617479 -2725342992093 8119809527765
530 -45404321 -11079901 45623198
530 -488853442 379880051 395799823
530 -591567414 -87213127 592198593
530 -878968084402 340553840417 861585806185
530 -2356849949281 -539041397696 2366211704843
530 -3060870507888 1700100190103 2874981273555
530 -428398840461389 107117662022327 426154739469056
531 -2 3 8
531 -13 10 12
531 -45 -23 47
531 -85 28 84
531 -83 -51 89
531 -93 -58 100
531 -205 72 202
531 -286 90 283
531 -429 82 428
531 -928 -173 930
531 -2927 -2053 3231
531 -7013 762 7010
531 -8661 5356 7916
531 -12527 8573 11013
531 -24317 15566 21972
531 -43229 7352 43158
531 -46141 -33048 51214
531 -55814 -30738 58763
531 -82588 -9197 82626
531 -105943 -30027 106741
531 -235757 -104617 242433
531 -235202 -222982 288843
531 -1337702 -1200060 1603379
531 -1911291 636907 1887419
531 -2677123 550647 2669335
531 -2865374 1264019 2780916
531 -3764100 -2418236 4071083
531 -16789642 7684555 16234914
531 -21387676 -9414234 21979171
531 -22038988 -16499541 24769324
531 -27002901 14830192 25420964
531 -42544128 22514894 40328899
531 -69741222 3541403 69738178
531 -156721464 -37807445 157451480
531 -181125586 -7489253 181129854
531 -213154525 -123843098 226266372
531 -300889877 145385880 289121204
531 -515982968 202111083 505432076
531 -1457100796 471046123 1440503160
531 -1452847749 -660235594 1496945854
531 -2751942622 505403155 2746248684
531 -8307051966 -3037239314 8440243691
531 -13718635933 -503890410 13718862532
531 -16363459990 11445658684 14231046003
531 -49115145566 5769266003 49088596800
531 -88904144270 56027194172 80764630227
531 -92114906076 -87880846957 113452927330
531 -160955471078 -81901301773 167734637640
531 -420169886856 -183121626893 431458281434
531 -679922675029 462838125552 599236033408
531 -1819317722058 1150372904731 1650894602678
531 -2370175065446 1476221251098 2161448128955
531 -2483877157840 -467257683285 2489376701536
531 -3789309978213 -2630435281790 4171896471962
531 -5120329555685 2879969187050 4796591064786
531 -7265508817088 3451360799595 6996029529212
531 -9269419307445 -1419613398214 9280505046910
531 -14769893489630 5245212686286 14546014727915
531 -36000794112392 -7027832116122 36089846359523
531 -34670806573652 -16360004202474 35844833188067
531 -64250267651538 43633353421010 56687021487787
531 -70548275313846 44103739496755 64258637503448
531 -100131876292309 37578653386753 98335605536127
531 -116658161917135 -24526040046645 117018400628911
531 -142274935697070 50976010446536 140059290101395
531 -220872476298833 -43521686313519 221434310844203
531 -243993383178756 -203069845988893 283972568253334
531 -531981470748821 -171664809891658 537874351681434
531 -751090687818261 -50748329272480 751167905114308
532 4 5 7
532 -3 6 7
532 -7 -5 10
532 -20 -9 21
532 -21 -18 25
532 -28 19 25
532 -113 -91 130
532 -258 147 241
532 -314 -211 343
532 -969 322 957
532 -1253 681 1182
532 -1757 -495 1770
532 -2302 1189 2191
532 -4299 3192 3607
532 -5305 3622 4669
532 -22859 -2660 22871
532 -28343 -20604 31587
532 -32481 13813 31626
532 -43715 32535 36618
532 -48683 4402 48671
532 -73693 46921 66712
532 -92302 6127 92293
532 -469965 157500 463993
532 -524188 -13523 524191
532 -1094558 453647 1067941
532 -1529903 -1306605 1797894
532 -2174599 1370974 1975243
532 -6243987 2772511 6056184
532 -7679889 4701498 7040869
532 -9445424 -2565871 9508123
532 -16280625 12480829 13334832
532 -17222160 3591079 17169957
532 -57457064 -9459841 57542413
532 -84842759 11040435 84780396
532 -229465685 97982480 223348993
532 -1381459047 -287556717 1385599732
532 -2554422185 441848245 2550007868
532 -3453448601 2199646806 3125902173
532 -3688156029 252808540 3687760041
532 -4318523432 -3604830901 5031573601
532 -9467772055 3707923267 9274271764
532 -11881167478 6674046781 11133066007
532 -20264193348 1875869949 20258833615
532 -25233760206 17333033769 22145031979
532 -43048680021 -2391526143 43051140160
532 -302621084238 -147854360675 313955979159
532 -753258450759 323414907522 732836443867
532 -1293757654763 -285221672958 1298362083231
532 -1656006386732 831287909737 1583011415363
532 -1736253539564 -312216096325 1739612295601
532 -12131743526100 -7987139984757 13190633013985
532 -19104430866696 -2594077949999 19120360197723
532 -19517191832859 8322280407178 18999168767919
532 -30258143489727 -27757112727834 36615117221539
532 -104806393121540 46498524238029 101662159201407
532 -223142949110268 118112599333995 211517107513729
532 -262919378406326 97138285766389 258423101525279
532 -275499776108551 31325706889390 275364708310027
532 -272706222624161 -116623316478004 279638122403053
532 -244950890782257 -231878687981955 300609402652420
532 -671682383898069 286951080493906 653750736233385
533 -12 4 13
533 -236 117 226
533 -398 78 397
533 -4091 -3549 4837
533 -11294 5173 10920
533 -14315 4452 14170
533 -562683 -241436 577126
533 -1091945 452001 1065493
533 -2271227 1368913 2091639
533 -3080291 2373709 2512035
533 -75539496 -29094299 76951582
533 -89582067 14038924 89466988
533 -212752664 -3280563 212752924
533 -482408015 336652077 420042415
533 -3119815322 -495125160 3123966661
533 -4868876288 -493633088 4870567053
533 -30991892984 -26616297467 36499054230
533 -47125910459 20599596924 45775583542
533 -111002854923 35052496180 109825296130
533 -382104917507 -340512135002 456723386694
533 -3273002850923 -244631814230 3273458325720
533 -27397327659596 2414166887808 27391077900493
534 -6460362461 4769174146 5441884459
537 -28 17 26
537 -85 35 83
537 -4097416 46529 4097414
538 -1 3 8
538 -9 -4 11
538 -15 -10 17
538 -90 -67 101
538 -733 -225 740
538 -2458 1329 2321
538 -3265 -400 3267
538 -269599 40233 269300
538 -3831981 -3677209 4732502
538 -7054729 -363624 7055051
538 -13942129 -6864397 14476080
538 -75059233 2529860 75058275
538 -129629899 -706659 129629906
538 -1699336164 -1376455411 1958748317
538 -6439641883 2178698504 6355417221
538 -41084953462 -18084182473 42221153427
538 -160781832429 73462634972 155497926959
538 -326458324987 138448145490 317937746381
538 -607243480579 165121463852 603146185389
538 -5059536791626 -2165552157921 5188463678555
538 -32751185962930 -22373973901365 35916093426767
538 -66555340202911 -18295537322860 67013023781289
538 -110718476334979 37539801825909 109260855558122
538 -321785128847041 -123477248635906 327734927764635
538 -364410482618482 -361792430086047 457485113852609
539 0 3 8
539 -13 -2 14
539 -45 26 42
539 -295 -215 329
539 -1212 -406 1227
539 -3514 -694 3523
539 -6549 728 6546
539 -7773 1295 7761
539 -21181 -16016 23876
539 -39421 16240 38480
539 -138138 -97021 152538
539 -196413 105884 185568
539 -298104 -255549 350828
539 -69269445 10870136 69180102
539 -91722826 -4712016 91726971
539 -2664777012 -394726834 2667660891
539 -3651986352 1539447186 3558426731
539 -3589724125 2568624951 3083234217
539 -23327868398 18259128419 18764653238
539 -31345662934 23488179379 26129725634
539 -38886068989 -18695520852 40276245156
539 -60278200360 -16208275480 60666328579
539 -343891668565 214398287042 313508432776
539 -4792700903388 504066988214 4790841595323
539 -11594056449277 4177232882963 11410414851565
539 -58271912573212 -36583541087476 62728724341507
539 -390481728566013 309028410790685 310817531839971
540 1 3 8
540 -5 -4 9
540 -6 3 9
540 -24 13 23
540 -31 22 27
540 -168 63 165
540 -194 99 185
540 -248 117 239
540 -265 94 261
540 -245 -178 273
540 -411 -321 468
540 -825 477 768
540 -1161 -366 1173
540 -1770 211 1769
540 -5811 -2481 5958
540 -6335 -784 6339
540 -8448 -2223 8499
540 -19445 2169 19436
540 -25674 9147 25281
540 -25217 -19530 28637
540 -119561 84408 103469
540 -827631 410736 792435
540 -900492 180229 898079
540 -990715 454887 957658
540 -1234175 879099 1062806
540 -1569273 -915243 1666854
540 -1824252 298911 1821573
540 -1667211 -1134609 1826640
540 -8431563 1429015 8417858
540 -10293261 -6018198 10937817
540 -27483831 -10901166 28044003
540 -60909875 10638399 60801506
540 -123627408 47010639 121318677
540 -143513141 7732832 143505657
540 -1124551440 -268794699 1129647279
540 -1275380951 853611888 1132512539
540 -2466136777 35653506 2466134293
540 -6758848703 1763736923 6718574670
540 -33118330271 -30212765880 39979890851
540 -128113258699 -39784024529 129379542912
540 -135169291834 -12645457239 135206173267
540 -347123134791 236900653374 305566800483
540 -1322022278849 -550738475419 1353143315772
540 -2109927598470 -34296524691 2109930619071
540 -9198114649197 594985537201 9197284722908
540 -14800740539127 -12264420835292 17198417915771
540 -26762614710669 3482762876074 26742939803225
540 -75820066490142 24826951489449 74922154088259
540 -70098346298400 -49824968478131 77647078385111
540 -101100910269453 -17366369390702 101271425606585
540 -112740794251482 60797684562989 106509130404079
540 -194714566305649 14746717302582 194686367492941
540 -306577095615524 -197110544356899 331633417624967
540 -834242023248289 2684758296598 834242013979773
541 -27 -12 28
541 -35 22 32
541 -243 172 210
541 -518 -187 526
541 -670 -560 781
541 -1034 -483 1068
541 -1203 -404 1218
541 -2595 -1344 2710
541 -6576 730 6573
541 -7266 2508 7165
541 -7791 1297 7779
541 -13888 -5822 14221
541 -17561 -7283 17969
541 -219638 172333 176276
541 -340739 -301188 405918
541 -424275 -226485 444781
541 -805789 -309617 820747
541 -3665858 -2190667 3910006
541 -10914092 -5027328 11258661
541 -340894536 183210661 322254156
541 -684711243 327119410 658859922
541 -1780582844 115430749 1780421126
541 -12477655245 8336225179 11088441903
541 -98367249995 -48306374094 102106517970
541 -3781708698010 257415880780 3781311090781
541 -16571990650834 -14515355858864 19669141176829
541 -28876373839200 -16571450227443 30591645521122
541 -38574224702732 28553499075094 32433421633565
541 -50980508024535 33920646987423 45382665389149
541 -54508659541875 -6198420691340 54535363653906
541 -354894416402651 -131474969014752 360809907385620
542 -207056 -47673 207895
542 -3762639 1645813 3654604
542 -3887474 -2920907 4373769
542 -926328987 317616286 913711129
542 -1004712308 -726379253 1118012211
542 -1061490874886151 158915050393957 1060302296889670
543 -212 -116 223
543 -67148 34207 64048
543 -109482033761 -87356045312 125547615028
543 -1961917228793 1506185419408 1605027068242
543 -564232309041830 192802563512128 556626087280231
546 -13 -1 14
546 -70 41 65
546 -16734421213 -14488899292 19770672311
546 -283623904449373 11282746332767 283617952672130
547 2 3 8
547 -10 6 11
547 -13 0 14
547 -205 99 197
547 -229 -54 230
547 -789 614 638
547 -1102 498 1067
547 -16690 9563 15570
547 -36781 15417 35855
547 -51708 20252 50651
547 -108709 -18100 108876
547 -179812 117120 161435
547 -255622 172643 226092
547 -298531 181379 274299
547 -583701 393818 516506
547 -792021 -289897 804761
547 -2088969 814193 2046899
547 -17028907 -11110209 18478439
547 -43218981 -3248908 43225100
547 -89553253 -68689764 101390432
547 -382552992 167353811 371564534
547 -789561109 214390262 784256622
547 -1062341349 838503272 847807172
547 -1721341933 -1587693756 2087956790
547 -5090140327 555876651 5087929559
547 -12856188934 5245918976 12558183075
547 -29073469837 -9074684956 29365231806
547 -34674435085 -6427414516 34747894782
547 -42498859696 -5082871773 42523081370
547 -124375964437 237042030 124375964150
547 -148521909709 -95775088561 160761229593
547 -550276132026 -197657928109 558648895628
547 -636046066156 164245082451 632374187558
547 -1148520550936 768402880475 1020034197912
547 -1451587219179 -319612153855 1456733855021
547 -2129514905125 1312494599688 1948347282800
547 -6892556708866 4508760683979 6177902368334
547 -91291210799898 48078856669715 86610171703304
547 -237145239890905 -44795293213389 237676826361281
547 -1090148339019997 210722304206682 1087517540723528
548 -13 1 14
548 -987 326 975
548 -18403 7988 17887
548 -415385 -375802 499661
548 -1688965 579222 1665945
548 -3634013 -1089886 3666401
548 -89117399 45685067 84920894
548 -269515441 86722052 266488621
548 -52760976327 -33967528882 57089151099
548 -137705434769287 -40304441756101 138846841753678
548 -529732594185975 -336863644288920 571723607283347
549 -3 4 8
549 -45 23 43
549 -131 -54 134
549 -5368 -2883 5632
549 -1443025 -1334415 1752349
549 -36354421542 -34361300867 44583474230
549 -161941092225 -108374385901 176728447555
549 -268608898592 -116668740859 275753870106
549 -6777896014412 2905590825461 6595017381366
549 -7548951760654 5630226609310 6313973742717
549 -219043686357058 -144512355934554 238272996971725
549 -1147004815453188 -632928398601859 1207950131227240
550 -15 12 13
550 -54258 -6045 54283
550 -64199 -38600 68549
550 -102421 -63317 109924
550 -4196655 2517646 3869829
550 -62675600 -60428257 77576407
550 -465349872 -236073597 484779091
550 -51915187416 26890876389 49389347353
550 -64534396578 -19563858869 65128236771
550 -142512731811 -60800830367 146110088064
550 -290252161700 40542091547 289988260603
550 -10700559969710 4752729560613 10378427313537
550 -39953371115337 -35620580750126 47764581213159
550 -84161127566993 -42961746700184 87738561729671
551 -2 6 7
551 -266 199 222
551 -4001 -1422 4060
551 -19476 10255 18478
551 -26289 -10178 26788
551 -288446 -239444 335391
551 -1949264 -427352 1956087
551 -4165617 600460 4161454
551 -7012257 1293064 6997570
551 -145244792 -16919190 145321279
551 -3437160713 331033008 3436136896
551 -16991747220 9366864055 15984381976
551 -28532465642 -21538662828 32146597231
551 -1107391635476 -176600293230 1108886715103
551 -9368739117158 -5761130454521 10044932498874
551 -13556156366057 9469238285710 11797847885514
551 -27591977877662 -27454175462945 34677120973584
551 -160131541985720 127073524316343 127119445589164
551 -389602341841692 -230191004743928 414732146635831
552 -8 4 10
552 -44 -38 52
552 -758 190 754
552 -806 268 796
552 -38531 21691 36088
552 -2426204 523384 2418058
552 -36075632 2281018 36072592
552 -52785248 -28701992 55474618
552 -275008361 -40999340 275311777
552 -10484647403 -3102160805 10574400934
552 -12153483044 -9443493404 13816173370
552 -245722776074 -6046359593 245723996377
552 -89530013056682 -9720193180829 89568188225869
555 -13 2 14
555 -46154227 -17887183 47032925
556 -1379083 59543 1379046
556 -79774435 -41515060 83358711
556 -10963129555159 7730264881476 9493896129419
557 5 6 6
557 -67 24 66
557 -148 -51 150
557 -163 122 136
557 -634 -435 696
557 -1282 941 1084
557 -142865 50693 140705
557 -388432 -236090 415565
557 -1556242 883501 1454864
557 -12947755 6049980 12491568
557 -14858386 2061317 14845150
557 -84677672 -3684382 84679997
557 -205298790 15108693 205271510
557 -232325878 140005344 213965085
557 -303876868 132024429 295331790
557 -4950664338 218916984 4950521645
557 -27666946596 18681970541 24473041038
557 -158674786736 -96378781675 169737937592
557 -4247383532870 3274626546917 3462442664714
557 -40303662969474 14237049340373 39702568254354
557 -76553630464567 -7824544365381 76580868126321
557 -126067732703231 64276453275179 120232142173769
557 -263231072959087 -69156082005497 264812644422077
558 -1 6 7
558 -67 -63 82
558 -198 -49 199
558 -813 -646 931
558 -2101 -981 2170
558 -3446 -2919 4037
558 -5086 2653 4833
558 -5789 3176 5451
558 -6524 -1345 6543
558 -11229 5771 10696
558 -15653 2771 15624
558 -24781 5320 24699
558 -51387 -35716 56593
558 -212431 -69267 214858
558 -256341 189056 216067
558 -13084236 -6655985 13634879
558 -84165699 -33549223 85906324
558 -129514204 -128683037 162655755
558 -203516173 -89390646 209109571
558 -267170507 105064574 261640953
558 -549335231 -238030851 563845730
558 -4886406945 2498233391 4658249608
558 -14407706530 -643558745 14408134527
558 -134830145283 69927736742 128243859793
558 -129335248725 -69283900210 135649360027
558 -175152147513 83025428167 168698867648
558 -362410603465 265596086152 306750816855
558 -2233270971883 -1380279035711 2396760894876
558 -4308186659886 -3907047061327 5187582772813
558 -6693832257609 3278771818250 6420614093983
558 -7491372648125 -4297610529844 7935922177323
558 -6447770754727 -6321303413019 8044801649650
558 -10252594426025 -7834328226505 11594194891152
558 -53792191538598 41127629814985 44154832554965
558 -99169140888878 -41557183262793 101544359591423
558 -343827020797696 34681972969447 343709352692391
558 -434560476046411 215315504761929 416173536904930
558 -562301715835315 143577111736698 559163944571281
558 -631484512429348 -78038699226905 631881530604135
558 -747251706682807 398059054636626 707525185929205
558 -902716312318723 -35168467004120 902734104447705
559 0 6 7
559 -137 99 117
559 -332 -169 346
559 -1173 -803 1287
559 -1772 335 1768
559 -1920 1056 1807
559 -6134 767 6130
559 -6476 1079 6466
559 -12161 -1794 12174
559 -11439 -6149 12003
559 -30633 -8385 30841
559 -50289 38571 41173
559 -851505 -43940 851544
559 -1001468 620108 914959
559 -1095473 -937703 1288487
559 -1800243 1192347 1605607
559 -2603263 -760061 2624683
559 -4888100 665588 4883983
559 -17142385 -3333908 17184316
559 -34973705 -988222 34973968
559 -104476649 -51438998 108477860
559 -160014179 101931429 144831669
559 -342232483 232178245 302086741
559 -1325454945 580762419 1287195325
559 -13920176553 9520769788 12241229754
559 -17648106204 -2442331190 17663684247
559 -46894259024 22890058334 45000901159
559 -134478941389 -28740176489 134915086213
559 -792348118386 117851027983 791478109362
559 -1135205746649 574134900752 1083976557790
559 -15238768833982 -2754706261730 15268715721103
559 -74055074644352 53567118995052 63198834919119
559 -139095880572329 -16715063506310 139176293015372
559 -167605416788785 -95855498260064 177464949356812
560 1 6 7
560 -8 7 9
560 -42 22 40
560 -128 46 126
560 -201 -128 217
560 -189 -179 232
560 -329 -176 345
560 -974 -864 1162
560 -1388 226 1386
560 -4718 1648 4650
560 -5678 459 5677
560 -5537 -2708 5745
560 -6473 3864 5977
560 -7433 -7350 9313
560 -30569 10617 30136
560 -36062 -18902 37716
560 -71342 -13727 71511
560 -115067 -83474 128163
560 -229442 150520 205422
560 -246182 24709 246099
560 -260355 16723 260332
560 -2641199 -402881 2644320
560 -4475667 2565403 4174966
560 -5716154 1801792 5655846
560 -6635238 -1098830 6645268
560 -33705890 -15549464 34774734
560 -326759504 236621218 278668698
560 -553930586 345908806 504726600
560 -1000008806 701852976 868143010
560 -909996666 -684041498 1023965872
560 -1459639503 -290654753 1463471104
560 -3292027266 919146424 3267967918
560 -4111114286 2687732256 3685678570
560 -4931533988 -987535154 4944698766
560 -6429643850 -988831178 6437430408
560 -10097268986 2403019212 10051696342
560 -12835306274 9403944819 10865930485
560 -14745318840 -5276272346 14967156166
560 -26943440456 5563362882 26864142202
560 -33639139454 10186666042 33324835896
560 -76021365113 46865141904 69549106057
560 -203376788042 67687089520 200846276022
560 -340430218784 123366396058 334941974178
560 -309530085284 -237099037146 350297644150
560 -590600465147 -452952630576 668641505419
560 -773282024225 312205648426 755931765369
560 -1668385837230 -489266547923 1682295181003
560 -2435728660659 860650966810 2399370579979
560 -4569838363037 -760743375074 4576854934533
560 -7489682809650 -2610573004064 7593945210334
560 -15743561170673 -12192514465254 17878505087881
560 -26394338989697 -3728282329022 26419111840761
560 -35990031295934 -29624795613885 41720138144629
560 -54006064271286 -17316205953422 54593066882704
560 -71642061787692 18664611081970 71217269064922
560 -284746928606321 133235717941641 274671097889530
561 -5 7 7
561 -326 -167 340
561 -6158 769 6154
561 -6494 1081 6484
561 -133094 72601 125464
561 -172463 8548 172456
561 -1745187102098 -1335585038288 1974482287465
561 -2731593105275 -2364720638171 3227028473863
561 -3875565930668 -3772948279943 4819129193170
561 -119714009990447 94823934286378 95209429110118
564 -53872166335 -1300749634 53872419107
565 -21 17 17
565 -7554886360 5721749589 6247809266
565 -384921281368 54703491045 384552646838
565 -66282127010262 -37057349201902 69937871172701
565 -240021939401140 163697050041266 211353664973589
565 -462757308345738 122539538479004 459875211775397
565 -810820357885339 -268110976358506 820476671365680
565 -832912516993615 472078227970401 778940653273979
565 -910969982271339 -57864404952862 911047798107608
566 3 3 8
566 -16 -13 19
566 -44 35 35
566 -166 89 157
566 -176 65 173
566 -320 -169 335
566 -6206 -4651 6977
566 -619395 -92460 620081
566 -1521156 -188157 1522115
566 -1481425 876068 1371319
566 -1911355 695105 1880206
566 -6600091 -1213742 6613745
566 -9811575 5902338 9040589
566 -55604652 -2286663 55605941
566 -84554044 -32290505 86095535
566 -856982515 490494598 799676249
566 -852146784 554297637 765448073
566 -1512263001 -11505610 1512263223
566 -1968795175 -513642155 1980380456
566 -1885801564 -936354087 1959808917
566 -2679059161 1604603463 2471522730
566 -6324910770 -1398376585 6347613831
566 -7152471208 -3821635191 7499078949
566 -237890148550 -132745563623 250939261277
566 -332902216993 92093754380 330536154247
566 -510894051373 -299774810766 543210296859
566 -646093933147 -430015176446 704205413105
566 -1272995805183 671613027381 1207355864858
566 -3810999953539 1231883598793 3767602448462
566 -4313123569647 -2023260901714 4456697036277
566 -5298198899257 4020129316152 4375243113951
566 -19474897961353 15133265321894 15768168906919
566 -30090711204124 -27866789027219 36564616282049
566 -52019684437761 15609808923488 51546871433895
566 -117665622705087 11586441437468 117628162682733
566 -221306865033781 -46669468409157 221996524726080
567 2 6 7
567 -14 -4 15
567 -42 -33 48
567 -126 71 118
567 -246 175 212
567 -258 84 255
567 -303 147 291
567 -1106 656 1023
567 -1203 -861 1335
567 -2166 -1745 2492
567 -32793 -23424 36372
567 -49512 -39577 56812
567 -62363 45281 53097
567 -253995 42879 253587
567 -236926 -182294 268503
567 -319074 28398 318999
567 -927025 -923006 1165452
567 -2588550 1957224 2143407
567 -3031777 -1343420 3117270
567 -3671805 1766149 3530207
567 -6815816 389798 6815391
567 -21738694 17242735 17265276
567 -60098491 -2150631 60099409
567 -74734928 42168414 69961535
567 -97499764 71083752 82800487
567 -373961625 -137779652 380094680
567 -503999090 -11623944 504001151
567 -440905009 -362880252 511080034
567 -755675361 -213507652 761314486
567 -2858713270 421254696 2855660911
567 -7592313156 -4359580057 8044044976
567 -29549760530 -547648024 29549823231
567 -121731338729 -12264044871 121772817623
567 -267503423065 -26524339824 267590321656
567 -265232577579 -234189766121 315827230523
567 -588811825070 -265457601910 606273875223
567 -1251559133484 865039188766 1095057707135
567 -1489794438656 767662724430 1418494700927
567 -1525581737241 -640375960208 1562301642020
567 -1794982083682 -379517954889 1800619656934
567 -2018620373080 570611559847 2003306324064
567 -19507819983126 -4598193525009 19592608445688
567 -19904188580633 11523492039728 18523089444228
567 -24410647082312 12231728292959 23340710353206
567 -52219604106677 14467047685467 51846821758433
567 -71228310505223 36744447861543 67807136231303
567 -203391692815150 -19852465382961 203454719011072
567 -533668087305167 47378741436291 533543581912019
567 -632434189204790 462636684031742 535937997565959
567 -981896879031641 -160714525735108 983329986198420
567 -1091973866205670 135057054059764 1091284769512047
568 -2 4 8
568 -6 -6 10
568 -13 -11 16
568 -40 -32 46
568 -48 24 46
568 -66 -44 72
568 -109 85 88
568 -529 268 505
568 -684 -296 702
568 -782 194 778
568 -824 272 814
568 -782 -666 918
568 -1066 802 886
568 -26120 -21794 30428
568 -77840 -14224 77998
568 -104786 78621 87267
568 -126612 -84648 138142
568 -233477 -58195 234676
568 -1682495 -152193 1682910
568 -1797201 94465 1797114
568 -1837120 452569 1827919
568 -3803088 -1685816 3910446
568 -4078287 470391 4076200
568 -13363026 5720320 13004064
568 -15796352 -5012521 15962833
568 -17219488 3343774 17177356
568 -13539026 -13033436 16745660
568 -17400734 10929990 15824838
568 -23031966 13806658 21242778
568 -24389502 -20789522 28640574
568 -63130804 -34081676 66281902
568 -69613932 -48184604 76587150
568 -250366850 52983471 249573393
568 -301022000 186432686 275000608
568 -314784440 -129958818 322001340
568 -1908257552 153237976 1907928110
568 -30405561776 1631042814 30403997220
568 -29282562692 -20399641537 32267961769
568 -29848281815 -21264971201 33082873364
568 -39848900210 -18850307609 41208066713
568 -68967673911 49510156447 59124839076
568 -73254337631 9402123896 73202672647
568 -89515145291 -10299755477 89560575638
568 -180334848788 -71854719666 184060009596
568 -344978976896 170942211246 330379042032
568 -2292648185033 -540600324303 2302623910668
568 -4780355307416 3331294871854 4165372484240
568 -8014224923066 -7030056394894 9517689415222
568 -16822714512988 5570980427086 16616549622244
568 -25212022883556 13049323525198 23988317195148
568 -35113812444308 -13655726627512 35789181100702
568 -999535423392442 17056033368511 999533767938145
569 -77 -33 79
569 -129 -59 133
569 -959 750 772
569 -21020 13993 18708
569 -101087 78184 82182
569 -2494868 369201 2492170
569 -4812363 322315 4811881
569 -4698839 2134392 4547200
569 -39052256 28192332 33367273
569 -474456167 -119561750 476973618
569 -38050160393 11656334803 37681979799
569 -28256991547043 -21179983914473 31768899563157
570 -551 268 529
570 -4721 3628 3859
570 -6842 2377 6745
570 -6935 2374 6841
570 -86327 -37799 88678
570 -287785403 -105691508 292460869
573 -4 5 8
573 -64 29 62
573 -275311 -47143 275771
573 -97791166 -3644302 97792853
573 -571917046 -77024947 572382368
573 -11570539075 5630678693 11107797731
573 -47542235764 804702884 47542158917
573 -50616928336 -44437971643 60132801296
574 -13 3 14
574 -9495 5432 8861
574 -33784 23751 29303
574 -2892183 2219669 2366678
574 -14237559 -2000707 14250716
574 -705635779 363727386 671827793
574 -1054476307 -253584871 1059342312
574 -28323048957 -16900253152 30201472475
574 -114210439435 -23456059144 114539277777
574 -340069220155 65603722881 339253442552
574 -2771356675696 1861327247727 2457220743503
574 -4308209372488 2898426094583 3817050158919
574 -13119376820011 -3437894699983 13197601379748
574 -15722339470149 -12744137718478 18126932131595
574 -608077603069450 419445590354091 532562399484587
574 -1146716845574184 -34874992988119 1146727597955933
575 -1 4 8
575 -9 -3 11
575 -17 14 14
575 -192 48 191
575 -222 -178 255
575 -577 199 569
575 -1465 186 1464
575 -1609 198 1608
575 -2953 428 2950
575 -5486 -1177 5504
575 -6067 -5695 7417
575 -15034 10111 13322
575 -34557 -33945 43157
575 -51978 23078 50415
575 -61985 -56269 74669
575 -143908 76260 136383
575 -292078 -106145 296678
575 -2556985 1600624 2328026
575 -3846862 188135 3846712
575 -38088867 29574759 30860219
575 -274682396 -269407297 342787244
575 -678311640 425511722 617146503
575 -1238279502 -1196253529 1534116588
575 -2164457473 388686198 2160271290
575 -2546581794 -1344495834 2665833167
575 -2843533546 -1101360672 2897574519
575 -3575046172 -3322421792 4350953471
575 -50717619280 18055988183 49943024542
575 -67490133057 -66523156468 84427477380
575 -1303909207668 -996612507673 1474648197474
575 -1630448392228 -22423320297 1630449805950
575 -2211244454942 -1886951884054 2597767438703
575 -7577254615758 -1437325685017 7594454878200
575 -9272966684649 -4440674819298 9600706453556
575 -17040550597396 -4190643923329 17124615183160
575 -19681053723386 7103046053786 19367689667135
575 -30665341905285 14922184897371 29439139891529
575 -57867603103809 -2936604258916 57870123826740
575 -106238357895081 -42862834637080 108514950948606
575 -133592479944999 -37246065484755 134550654715649
575 -143611430443872 87746219404050 131737692223847
575 -534565143403857 -204743228054866 544394941614654
576 0 4 8
576 -17 -7 18
576 -20 14 18
576 -54 -26 56
576 -864 -208 868
576 -1055 455 1026
576 -3024 2381 2419
576 -45316 8388 45220
576 -1318392 147763 1317773
576 -2704294 -2097639 3072559
576 -286087968 38637176 285852868
576 -897623748 417912604 866351084
576 -1701612328 666014308 1666898856
576 -2281307644 -1503065723 2480839803
576 -7664173632 5363852120 6663447364
576 -15124041072 429560566 15123925562
576 -17923893700 -4123930572 17996369524
576 -14886335938 -12220455429 17239800733
576 -46364051349 -31143950435 50641504250
576 -287003689388 -135772832772 296794336916
576 -501893224528 308530451959 459558440649
576 -2136567553848 123299304032 2136430669060
576 -3546645681872 1723768656512 3405360847716
576 -4355613492354 -245987679196 4355875005826
576 -7217697211420 -74738153448 7217699882632
576 -10251681612730 -2871729936278 10326251607912
576 -27368082330505 -25509922976303 33352139597562
577 1 4 8
577 -5 -3 9
577 -6 4 9
577 -192 -48 193
577 -374 -230 401
577 -1473 -1175 1689
577 -2852 -1343 2948
577 -5472 -1175 5490
577 -7271 -2722 7396
577 -98682 -24519 99184
577 -403024 -127496 407233
577 -1858100 -1456230 2118153
577 -3037417 -154019 3037549
577 -6622005 4020153 6085885
577 -12758472 -3217280 12826305
577 -19444249 7230547 19105087
577 -107579799 -102547868 132448002
577 -230289538 -143073950 247395649
577 -298909698 235330033 239129118
577 -1758459527 -12100588 1758459718
577 -3310773875 64000325 3310765903
577 -3647872472 -519402950 3651379145
577 -3701684391 684078033 3693880471
577 -5981386001 -2902783495 6201102937
577 -558719743055 -306219372969 587837115321
577 -1804239860702 638159528448 1777225369257
577 -2625064516350 -1347621177024 2738480341801
577 -25915400503303 6503351524420 25778161839334
577 -46904998274567 26786608876694 43790794578136
577 -222179286876900 -7453077740988 222182082464449
577 -291307714260932 -167320482930583 308654433950818
577 -449272690642956 -5371252042110 449272946551657
577 -763236953111309 488199159803637 689820228730137
578 -219 166 181
578 -2291 838 2253
578 -10313 -3866 10491
578 -65029190 41019663 59057011
578 -848551109435 261636660445 840177528312
578 -2744981164557 -2356780279688 3232409884807
578 -72793225709402 -38578656105557 76239420301959
578 -139012944498905 77960153950174 130305872863659
582 -73 -25 74
582 -145 50 143
582 -8839 -3163 8972
582 -888712 -626371 982241
582 -2661385 -141385 2661518
582 -66750625759 10194956840 66671258621
582 -593297127505 172831379306 588367483631
582 -33028813678435 -16447074644776 34335845032577
582 -412211121888970 -44783127584107 412387237177985
583 -48223 -17419 48969
583 -151158 119072 120863
583 -16057837 11106225 14045171
583 -40872271 4700987 40851531
583 -9680295232 -1799075124 9700964375
583 -45243876354 21315158375 43608501638
583 -10293452264032 -7930355677873 11670157313382
583 -163429535720073 -109384134625447 178357939450247
583 -315253371187251 164720241756893 299488177236053
584 2 4 8
584 -31 15 30
584 -48 -24 50
584 -94 58 86
584 -670 -292 688
584 -906 135 905
584 -2029 730 1997
584 -10408 -6366 11148
584 -66657 -42495 71978
584 -76730 58094 63470
584 -101104 -75304 113458
584 -381519 -162193 391050
584 -1407542 -289726 1411622
584 -1407951 -362137 1415892
584 -2755661 -305254 2756909
584 -2371099 -1976757 2761326
584 -6310827 2057000 6237123
584 -36013878 18645390 34264346
584 -93617250 69695922 78402146
584 -93246292 -51251812 98145490
584 -125884246 -80914242 136165002
584 -373542230 259778150 325826594
584 -416288157 107065085 413913978
584 -1990098274 -1105516947 2097873411
584 -20227245118 10806996958 19141730834
584 -38795621868 -10980052977 39086608649
584 -47558784089 30953401721 42710769098
584 -81571824484 -12447219664 81668318818
584 -75863987142 -63075664615 88261806663
584 -199540617454 129614842604 179333650444
584 -235962645987 -39284262778 236325040179
584 -226769221341 132703389429 210478967456
584 -303664155052 80864197920 301740556098
584 -361071006539 56067030371 360619817048
584 -960574605310 757869034472 766894680196
584 -1102521266556 -336911482878 1112910090728
584 -1453993471696 -501757430996 1473644215586
584 -7036080942334 -5668579703132 8095107538736
584 -15827524357042 -1483882316558 15831870778994
584 -233200757831089 -107795264304888 240638482014345
585 -39 -16 40
585 -2080 537 2068
585 -109684927 -101571870 133279432
585 -2583157215 889054816 2547564554
585 -3348884911 391206556 3347104470
585 -3740543816 2940772068 2996449049
585 -4777940700 1146491968 4755834137
585 -52010067495 -47744779784 62956294904
585 -639905793087 160972975364 636492100114
585 -728225463680 -138257136564 729882842009
585 -7887581225927 5120938550682 7090166470190
585 -10452708685647 -4542447379810 10731174753052
585 -80994745763464 57698960708646 69743821067857
586 3 6 7
586 -186 -119 201
586 -623 -316 649
586 -8715 3282 8557
586 -23892 10213 23253
586 -31489397 16991855 29745394
586 -61754231 -45154272 68934225
586 -46812695204 4553493525 46798329765
586 -66292742677 -22103283470 67101889039
586 -130245663429 -68988423809 136401896034
586 -221404218967 -86852269898 225772495081
586 -253466142167 -27918766647 253579000638
586 -6432329107437 3198134242266 6157197244807
586 -17005645445345 -9449559840133 17927368778122
586 -69404047371983 -15022071365903 69637843041290
586 -202433720432969 -128775175679973 218495934233808
586 -264904631718276 103401101834989 259545546714957
587 -20 12 19
587 -53 -20 54
587 -254 123 244
587 -1778 -546 1795
587 -2477 264 2476
587 -8045 3624 7792
587 -22598 -12854 23907
587 -109445 40572 107554
587 -125810 73699 116742
587 -145008 85651 134272
587 -287925 -47600 288358
587 -296627 -287133 367843
587 -56004293 -44126286 63953740
587 -90670850 -38823509 92983956
587 -242701428 -58257050 243815179
587 -653343581 121378974 651944134
587 -715125548 452994123 648527158
587 -5030425517 -4720101710 6148662750
587 -8436732161 2455873707 8366787625
587 -12216000698 -4309574690 12392228259
587 -85567746509 1005164998 85567700274
587 -181296550095 -160778074655 216266060233
587 -257065131045 115086010090 249134134108
587 -544971214142 -267873011085 565742838310
587 -746813724989 -73926543315 747055112611
587 -10291465532462 -477728495816 10291808658171
587 -10245086537856 7402401090688 8749138968211
587 -13182918280844 -3927415139834 13298100922635
587 -20110563520181 -2728715091050 20127295354812
587 -23557782359330 -18592113825749 26916300503796
587 -47098218958337 -919101209787 47098335628207
588 -5097345554 -3650204951 5657478787
588 -7285984607 5139046267 6308491882
591 -244 -145 260
591 -1489 -724 1544
591 -1152808 389687 1137770
591 -285520945 156261338 268980014
591 -2809096849 -802555207 2830765127
592 -186 47 185
592 -713281 -118770 714377
592 -5190446082432 -4211381770891 5986324095611
592 -131285147989242 -47767466674747 133360053941987
593 5 5 7
593 -7 -4 10
593 -2391 -469 2397
593 -6988 4297 6398
593 -26614 -22215 31008
593 -170902 -8071 170908
593 -674655 275345 659007
593 -669277 492309 565113
593 -2611357 1838359 2263343
593 -3564631 -1100292 3599238
593 -10842868 -8392335 12310980
593 -318978464 129516974 311695817
593 -4493768524 -3517265159 5120532266
593 -10386348252 -814658112 10388018609
593 -14488901994 6449650857 14049717344
593 -26587532034 -5106893887 26650189110
593 -43238322115 -7685124601 43319098189
593 -59185088767 -56510093222 72922339034
593 -164911784023 -117640831816 182845702486
593 -509178588615 -268194719832 532862057546
593 -2561207192551 -152680395918 2561388038376
593 -2623141449363 466777477029 2618205365951
593 -2843939825517 917539880193 2811741069149
593 -2794634397914 1680607744004 2575271619497
593 -4447073437570 554464364100 4444198477257
593 -21932006113432 -2332819294250 21940800209321
593 -36687559843887 -27412460868970 41208832508466
593 -166937556651215 -13902929316196 166969693699184
593 -764007470024736 -520253799288399 837187688303972
594 -9 -2 11
594 -12 5 13
594 -30 -13 31
594 -123 77 112
594 -525 -161 530
594 -3315 -2140 3589
594 -17147 7373 16680
594 -17411 -7915 17940
594 -39745 -14190 40339
594 -464498 -153829 470055
594 -564463 50529 564328
594 -747177 26411 747166
594 -4447075 2840053 4021548
594 -8492684 2559213 8414501
594 -168399767 -94901679 177900266
594 -207107329 -122937549 220642618
594 -5934760376 3259712469 5586977021
594 -6978318187 -6919820546 8755433877
594 -550391532359 313983293697 513974287850
594 -730643530539 414903979517 683007829600
594 -1160843684946 -705075765511 1241774227921
594 -1992035140183 -480886378239 2001333078550
594 -3787970837904 -843762590329 3801874627363
594 -4829490802773 -254989349833 4829727733222
594 -6663346951188 86039178025 6663342169481
594 -9701046892829 -3355310869873 9833037881610
594 -58034173221895 -39720142584042 63671094198193
594 -90810347202723 19907103452533 90490337151824
594 -118565099968116 -466929042637 118565102382007
594 -142198268290135 -7958487753911 142206577436520
594 -642569605197236 -363372417179907 679178464727957
595 -39 21 37
595 -77 -38 80
595 -125 -36 126
595 -62982 41419 56334
595 -1286726 731116 1202675
595 -12259808 -10998925 14695018
595 -33730540 -9729536 33998251
595 -321305928 119494963 315699450
595 -1322021792 -671173973 1377339140
595 -6908210330 -2311232416 6993389731
595 -16587451989 -1738973240 16593820404
595 -25761637091 -24434830469 31643870675
595 -81172837596 -32691844437 82903252744
595 -554435636517 395838660474 476821630594
595 -992288677975 -919214502587 1205928792997
595 -9348821205067 -197990175929 9348850805263
595 -10891436737841 -8977779934053 12631869097857
595 -39141085909296 2819152132122 39136210370227
595 -64031072842000 -40235339095469 68940668406034
596 -5 -2 9
596 -15 -5 16
596 -54 -41 61
596 -4556 1867 4449
596 -9092 -8105 10869
596 -82679 63331 67764
596 -632183 -463898 706395
596 -5458199 -2387832 5606467
596 -5758409 1333714 5734461
596 -10085435 3042927 9992242
596 -17653793 -2348550 17667637
596 -23307234 6013645 23173015
596 -608371168007 446610222067 514365199476
596 -674359545305 -624231645728 819278365797
596 -12013465590159 4513560033322 11797223344003
596 -59692508414664 -13923807297983 59943977621803
596 -67473608596484 51017112323535 55870631028925
596 -206316671806241 -52965765596627 207473749446300
596 -352402186846335 -212212974243581 376384803810958
597 -4991 2461 4783
597 -13856534 10958584 11037013
597 -1645526195 -652529570 1679042338
597 -16867747406 -9876400715 17928319192
597 -905320015376 -10367791292 905320468621
600 -870406462 8762318 870406166
600 -313190404198 -248487937861 358469562197
600 -5327572094986 2434686886436 5152382281520
600 -95638657891018 -94516796792182 119794599396710
601 -4 -4 9
601 -9 -1 11
601 -16 -6 17
601 -51 -25 53
601 -135 38 134
601 -282 62 281
601 -282 176 257
601 -256 -183 284
601 -316 209 282
601 -1699 -627 1727
601 -24847 -5230 24924
601 -29694 -15031 30926
601 -559876 206996 550281
601 -590998 -108247 592206
601 -1002160 373385 984576
601 -4064448 -723424 4072073
601 -4170835 2570195 3816201
601 -98990158 -75688335 111964892
601 -375841839 14564762 375834548
601 -981549598 555318482 918314265
601 -3211188774 -1302356071 3281063546
601 -12861349276 7343865345 12007817078
601 -29851831096 -26887926864 35841076361
601 -77736114825 35012122799 75292621403
601 -216649399591 -135991714062 233211783890
601 -274316342182 36670089257 274097738526
601 -1293280420215 547281139076 1259750457020
601 -2211457745823 1048173139220 2130003251582
601 -4141090953079 -844129479664 4152749764344
601 -39591667408311 -18582769941607 40911754196135
601 -109684960486306 8912360460896 109665343129761
601 -143676910363861 -3624399066157 143677679158755
601 -614778832990591 56348345621364 614621000669462
601 -573195645388551 -415485685366774 638291259963026
602 -7 6 9
602 -9 0 11
602 -189 -60 191
602 -2114 -1567 2369
602 -5272 1995 5175
602 -16930 10549 15437
602 -20041 14851 16838
602 -25298 2585 25289
602 -40957 -9936 41151
602 -56483 15437 56096
602 -74959 51474 65793
602 -1542645 -786321 1607942
602 -56426713 1686282 56426211
602 -53102799 -48440223 64102682
602 -72905388 30170441 71140737
602 -138158188 -28896407 138578273
602 -202823989 -98423297 210272714
602 -239614615 156792454 214744217
602 -359683933 -155477321 369117950
602 -763442323 85061628 763090173
602 -821109542 82923191 820827539
602 -3651940915 431940784 3649925597
602 -3482774118 -2097047589 3719715887
602 -6139323761 -1134129472 6152197811
602 -12421341751 5713020428 12004675201
602 -14835530475 -10161141144 16279366421
602 -33085464433 -14183173965 33932408304
602 -1282865024466 -880832055501 1408565274599
602 -18791684983897 14287027138715 15494071356700
602 -218985830003179 102385521455294 211255770317293
602 -727264642256082 -557723865447691 823345273986381
603 3 4 8
603 -5 -1 9
603 -5 6 8
603 -9 1 11
603 -8 -6 11
603 -10 -5 12
603 -12 10 11
603 -145 -113 165
603 -300 -197 326
603 -603 -223 613
603 -656 398 603
603 -535 -497 651
603 -2565 1336 2438
603 -2599 -1497 2755
603 -4413 388 4412
603 -10750 7846 9123
603 -14141 -4252 14268
603 -21129 -2993 21149
603 -50317 -43802 59574
603 -75527 42975 70571
603 -253530 -140845 267262
603 -494891 -72025 495399
603 -549861 74432 549406
603 -660666 464578 572963
603 -814792 572706 706795
603 -855613 562900 765180
603 -1351613 975605 1154955
603 -1457962 1047232 1249467
603 -1503429 897184 1388342
603 -3489816 -66365 3489824
603 -3759579 1943455 3577823
603 -4494677 -701758 4500372
603 -58084122 -21517277 59052194
603 -47058052 -46555773 58974712
603 -61602826 23044707 60508546
603 -64815358 -20612757 65502952
603 -98715861 74785666 81618092
603 -118395397 -41657999 120090135
603 -130913226 72523540 123028859
603 -171257622 112279651 153366350
603 -177133805 -138035509 201553893
603 -258057406 73065523 256089978
603 -319854378 -104622692 323542907
603 -913342302 379278938 890998579
603 -904226875 490446865 853319637
603 -909691282 -796619309 1079607990
603 -1109912597 734166024 990439778
603 -1264808317 169283808 1263796684
603 -3343647117 91041794 3343624618
603 -44140196565 20333060680 42652415762
603 -58805235581 10659393648 58688256428
603 -59047325511 16139407561 58642636937
603 -207895764749 71564966769 205029674207
603 -209131026445 78464967090 205382356762
603 -475483238002 -115966274981 477771548928
603 -510868409798 -197026569408 520456012043
603 -673195832396 -343618714365 701804706104
603 -809424649354 -506771824746 870859812787
603 -935469828884 -589137712509 1007645737496
603 -3457710811700 -929392654525 3479949486012
603 -4905330801299 3367577238509 4306051122897
603 -7199791768806 2226054418856 7128148578187
603 -15476371063885 4432327266595 15354228230637
603 -19618934964215 -5240068517559 19742757777593
603 -37782974742901 -28549809141677 42581465967333
603 -59257132910589 -37093300315112 63752388803780
603 -128061198901989 28304673564224 127598617926622
603 -336336498076428 -101168603759357 339360410727272
603 -383638532949450 175090200497948 371074758130171
603 -717309268001120 418065725687171 666451802913948
603 -760213459091221 47886266531728 760150119281058
603 -856919904900285 176321412566653 854424282530051
604 -5 0 9
604 -14 -3 15
604 -68 -35 71
604 -167 114 147
604 -216 -131 231
604 -775 595 634
604 -1092 841 891
604 -1270 -1043 1471
604 -8441 -8099 10424
604 -22802 3297 22779
604 -1663583 -1123293 1819272
604 -3743505 491134 3740685
604 -37419135 -34824893 45569496
604 -518822736 88371319 517966701
604 -17251820859 13394894494 13978238199
604 -17199838806135 2568598612384 17180722609275
604 -694031458928846 246624618012123 683491427836497
605 -5 1 9
605 -612 -104 613
605 -38604 13246 38077
605 -3916211 -3209358 4532572
605 -157051746 -17699594 157126645
605 -514894964 279616240 485794149
605 -1668265070 714340621 1623411864
605 -8351735747 4770600508 7796830206
606 -2659573862 761302981 2638615657
606 -170404832787569 -16010802062873 170451934224718
609 -33121417879 20129024420 30430569722
609 -172580373766 16489380992 172530181673
609 -345503250967 113497794392 341371437194
609 -518390587328119 387684124721810 432742436650532
610 -3 5 8
610 -9 2 11
610 -16 11 15
610 -27 -16 29
610 -103 -55 108
610 -483 -112 485
610 -517 -510 647
610 -1159 704 1065
610 -3352 323 3351
610 -6768 -1783 6809
610 -31543 8129 31362
610 -87145 -23992 87747
610 -161745 59186 159059
610 -216457 28568 216291
610 -290052 51839 289499
610 -521653 219783 508310
610 -899419 631628 780573
610 -3283348 -1182423 3333689
610 -10265995 -4834014 10611509
610 -72821290 27156581 71539989
610 -80549158 -13490553 80675099
610 -4078616727 -2289225568 4306085945
610 -4895561641 2043499715 4773876636
610 -5757749833 -258772218 5757924059
610 -1577909918976 1162216294307 1331164078007
610 -5391149853111 821039888033 5384794777034
610 -22041406806435 9937916229221 21346295632124
610 -49663679638531 29727760684301 45823984247370
611 -13 4 14
611 -157 42 156
611 -9806 2051 9776
611 -19763631 4162235 19701903
611 -86959253 62616974 74414054
611 -242116763 -58138561 243229079
611 -1736567901 520332666 1720854356
611 -835653943957 157932990177 833769322191
612 -5 2 9
612 -19 15 16
612 -1011 751 848
612 -2441 -1032 2501
612 -4107 1159 4076
612 -63530 -54319 74691
612 -131942 50325 129455
612 -162567 -90250 171355
612 -1156851 -227674 1159783
612 -1707809 899588 1620189
612 -63659623 -17696780 64112259
612 -701131238 69406143 700904453
612 -3250937490 1343683933 3172546295
612 -3364465173 1742621210 3200801209
612 -3021478904 -2589513027 3555529919
612 -4689554505 -71013610 4689559933
612 -7190831021 375698166 7190489153
612 -32902640014 -23964056189 36687864705
612 -72037740003 56147293028 58169722783
612 -126576358257 5223493997 126573392968
612 -253147535409 -121525792331 262158462218
612 -292382747005 -76634523692 294127203225
612 -302944628271 198048011851 271599281888
612 -2776073719065 861185348885 2748168884308
612 -20393523741590 -2207830551219 20402145737591
612 -32188698729844 -30260817391577 39378186823509
612 -112156145270147 10148596081919 112128440293776
612 -161051086738099 -114363808539378 178349399976967
612 -342973302039612 -161630993332301 354544085135081
612 -459562768672479 106080196860563 457670943259534
612 -647833013291957 325665757203446 619148998769289
613 -8 5 10
613 -11 6 12
613 -375 -137 381
613 -6945 -3089 7143
613 -6962 -4246 7453
613 -191062883 3025970 191062630
613 -32160884984 -1537645120 32162056573
613 -86560360608 44527899036 82439612989
613 -240248054915 -137307243635 254353610867
613 -320969710651 -89004132092 323234979178
613 -1197705266258 628058320445 1137125087650
613 -1459474828296 -1126966760579 1655851591992
613 -3416373545645 1643011771117 3284694456125
613 -49991869274050 -6159834453011 50023023466414
613 -77112708250026 -10993839159584 77187122471157
613 -111430976198875 -40420372782008 113176328829730
614 -9 7 10
614 -44412447 -16764692 45194845
614 -907470272 173894383 905336775
614 -277846632134 114119565091 271275186363
614 -44433809356595 31034349510682 38672771194041
615 -17 -11 19
615 -89 -50 94
615 -722 -233 730
615 -2321 838 2284
615 -61460 -7553 61498
615 -165617 -138704 193198
615 -3960385673 -3955232276 4986528952
615 -408057440402 91917907471 406496815408
618 -9364360 -6956785 10500707
618 -15648793 5368580 15435275
618 -137865307 -113894686 160023773
618 -188390536 127340843 166566023
618 -4183759369 -219920872 4183961915
619 -33 23 29
619 -367 93 365
619 -46590 -11308 46811
619 -19736785 -7959423 20159171
619 -64680468 4074995 64675076
619 -80948901 -72218494 96801884
619 -94312746 -52539661 99461546
619 -406055170 -99934453 408062916
619 -114183571582 -71145876861 122734312082
619 -492526026040 295124111283 454317459068
619 -10246895865391 6087434001741 9473913257789
619 -17655306295497 -8260092226321 18238504361837
619 -78883660844980 61054055103290 64092236486139
619 -891079350252220 -531370760955054 950072793027227
620 -25 -11 26
620 -39 -37 48
620 -109 33 108
620 -101662 -23389 102073
620 -8246914 -58871 8246915
620 -60798826 15516763 60460049
620 -39268679307 10273760342 39032856855
620 -80915468159 -30517351558 82337296571
620 -608167704911 -458857773397 685096127474
620 -75607568775671 51157116142886 66818865149795
620 -87192605710569 -50334011229268 92459267903421
621 -434 -403 528
621 -18795 -10112 19724
621 -312753 30841 312653
621 -20376938 -14856226 22727589
621 -37085619 12667996 36586214
621 -3528017445 1502824441 3434674145
621 -5932542763 2579930380 5765230932
621 -11780301036 -3923928899 11923669826
621 -23104519190 -19558759843 27060556512
621 -70657280752 11265213973 70561699908
621 -488346333216 134531451682 484919082749
621 -512412904402 278247122152 483459400941
621 -14507037294723 -1481944237054 14512190324128
621 -24324289106446 13839560414074 22728527942277
621 -28312983658283 1964984118450 28309828413902
621 -429892638151923 -109642148030458 432256951327600
622 -4 7 7
622 -36 -15 37
622 -51 33 46
622 -3669 -1914 3835
622 -15191 -9771 16434
622 -45291 13830 44857
622 -63425 -6329 63446
622 -371087 -122880 375525
622 -1168847 -303868 1175653
622 -1359563 907489 1208660
622 -2027733 -910062 2087083
622 -7879715 6250225 6258038
622 -14380489 -5045993 14584672
622 -97650327 39222354 95493781
622 -134373371 -61945223 138625490
622 -250771512 188758477 208352073
622 -300609584 -196920513 326485647
622 -512098813 188108776 503494507
622 -448042644 -388988943 529908517
622 -2252400349 669878632 2232474187
622 -2690217038 -971402065 2731789639
622 -17711182647 -9791448906 18657271621
622 -25067954288 18626929487 21021832831
622 -257929230249 49973185198 257302407759
622 -361213525781 -165075978216 372358310019
622 -829616858946 -187204178969 832782154623
622 -2088872477581 378624973819 2084717709784
622 -4412073020228 2875156002199 3960434651255
622 -7632721809056 1028155542415 7626498082367
622 -7980728404251 -1247694680780 7990880747697
622 -7876265262013 -4015362321884 8209807370347
622 -70468415337805 29431356427195 68713811794288
623 4 6 7
623 -14 -2 15
623 -14 -9 16
623 -33 -14 34
623 -51 25 49
623 -105 -32 106
623 -2024 672 1999
623 -4694 2130 4543
623 -23234 -19809 27286
623 -57827 20835 56911
623 -236528 -58436 237711
623 -399683 312673 321657
623 -510449 -101162 511770
623 -696920 505447 593790
623 -2590502 1692943 2322774
623 -110047281 73404016 97861432
623 -165301745 -53592464 167158548
623 -267229158 -217978886 308779231
623 -744199529 -274061270 756388008
623 -10020713178 -6480674465 10853171710
623 -231192335018 -171010485369 258922250104
623 -450515456258 -240193471974 472212231919
623 -1684921720398 -1381850699192 1950632010487
623 -2416941938225 257379636478 2415968644866
623 -2330227778102 -1919126402990 2701749128511
623 -3376130455530 1125880666594 3333866964079
623 -5104632683889 1460031167644 5064504020752
623 -53169828900803 -3919826979285 53176929433255
623 -76111175615222 -60728252558801 87279335032638
623 -440104277840958 -221946194658953 458168002834108
624 -110 52 106
624 -4160 -1658 4246
624 -892751 650695 758290
624 -634174853 -155885078 637299037
624 -10830428258 7405472062 9525383152
624 -24109112369 -12014138423 25065173770
624 -82507810829 16577797093 82284120586
624 -457857106991 -66479027201 458323798816
624 -2405296694060 -2376616809635 3012525096499
624 -14315834694911 7490614505998 13596724073767
628 -1099 776 951
628 -1309 689 1242
628 -3035152 2236871 2559525
628 -22829230 18079131 18159833
628 -294219493288 -57344595555 294943836815
628 -325699111873 99591825294 322565087621
628 -1340263559166 -1038119458735 1522087544099
628 -26867126232391 14498209099563 25378940366078
628 -75288035954119 -6518835098349 75304323019796
629 -2 5 8
629 -9 3 11
629 -19 -8 20
629 -27 -25 33
629 -250 -212 293
629 -366 258 317
629 -412 237 384
629 -556 -123 558
629 -629 -193 635
629 -1072 736 941
629 -1258 -795 1356
629 -1745 809 1685
629 -1964 -1579 2258
629 -2131 -1332 2292
629 -2725 1515 2559
629 -4918 -4604 6005
629 -6854 1082 6845
629 -8334 -747 8336
629 -14928 -3867 15014
629 -22465 11633 21373
629 -66842 35237 63404
629 -67206 -44899 73314
629 -429459 -63898 429930
629 -501112 20236 501101
629 -544147 70455 543753
629 -1029316 809005 824780
629 -1181911 -372941 1194161
629 -2283856 312664 2281901
629 -2540914 779166 2516253
629 -5153947 1328212 5124374
629 -14955983 3322385 14901131
629 -112144219 -33716208 113151030
629 -342172291 -22210582 342203482
629 -977531389 399331697 954792985
629 -2393753744 -724651090 2415688517
629 -3545320291 -243725094 3545704194
629 -8140652755 -7353429 8140652757
629 -7546900627 -6709458196 9011826472
629 -9719682363 -28767463 9719682447
629 -11597311003 -7075040618 12415884092
629 -15165353862 -7090346826 15665316077
629 -40229171608 18664789604 38842671853
629 -64935915528 -10565952786 65029028933
629 -385016720890 248347104812 346930808101
629 -535835844097 -46400782863 535951801149
629 -854628740165 673188517805 683373578309
629 -913808271451 141450031084 912677133926
629 -1849199951194 -1303515166683 2043886939140
629 -2822801590456 -2359389054936 3290475229101
629 -9852090854511 758594817371 9850591454049
629 -17601685314443 -13673144293915 20007999516371
629 -39915233358739 12804540170472 39471077986140
629 -162532431269776 83043247137709 154958768749376
630 -7 -3 10
630 -14 -1 15
630 -46 -27 49
630 -186 -91 193
630 -198 49 197
630 -455 -316 501
630 -5684 -1873 5751
630 -28932 -8953 29215
630 -81192 20201 80773
630 -212902 -48095 213717
630 -238711 -32627 238914
630 -853737 91108 853391
630 -4278956 1297205 4238841
630 -6693792 4507507 5928275
630 -9160305 -6167762 10010927
630 -13672474 7743435 12788659
630 -264690129 -162696898 283771471
630 -3084959047 -2888735688 3767247925
630 -5729192618 3938519627 5025983859
630 -15310384073 -9145439121 16328858852
630 -40343440241 13984337426 39775388415
630 -83301375259 28582782921 82164192772
630 -315421663525 245565468132 254958983083
630 -558418740737 350726428815 507862424402
630 -886077581339 -463716474039 926536430732
630 -5008236405245 -484493471224 5009747326659
630 -18798731231742 10445814459799 17655518694839
630 -31258576265673 -26978161223321 36883977448502
630 -103713682299951 -512567506070 103713686473061
630 -837894462797568 506934300446701 770815449065921
631 -5 3 9
631 -14 0 15
631 -104 32 103
631 -195 -131 213
631 -257 -93 261
631 -264 -225 310
631 -446 295 398
631 -6873 1084 6864
631 -14654 2951 14614
631 -21437 -3677 21473
631 -25601 -16658 27764
631 -55676 39950 47743
631 -74649 -63356 87516
631 -89781 47911 84981
631 -288977 -84039 291327
631 -6220356 3862840 5677863
631 -17414287 -5488145 17594119
631 -20327267 -757039 20327617
631 -32845721 8620944 32646552
631 -39202857 -21323013 41201941
631 -54162756 35446567 48538344
631 -74282606 26776087 73104314
631 -527876961 -322722842 565359540
631 -706873938 390900199 664542834
631 -834657514 -447946100 875621215
631 -971009082 203703007 968011536
631 -1082527155 318752187 1073235487
631 -7042302806 -1261569001 7055772322
631 -88073261393 -18129305600 88328576042
631 -176824961105 -60595496982 179165824224
631 -213960764444 -193291828128 257212186023
631 -749820667130 -463514366026 804740837143
631 -1071495574616 -636859938881 1141779161582
631 -3276807921680 -962995501377 3304300212654
631 -15646058473785 -8738878635770 16506593545986
631 -54324342370764 -10859550981240 54468611215015
631 -166575412241537 -72328528964610 171002267199744
631 -329659477637273 -220790975040100 359827924693972
631 -362226386415857 -316647297394776 429582769037490
632 -14 1 15
632 -66 -38 70
632 -75 43 70
632 -132 -98 148
632 -1412 -392 1422
632 -11613 -5624 12037
632 -19304 11641 17775
632 -32302536 -15579584 33467998
632 -75347810 36893668 72275820
632 -692732957 -463859315 756089370
632 -34206712994 4262395552 34184638152
632 -78545750156 -25307646840 79411930222
632 -151864350459 117022699171 123853383760
632 -3736520896232 378773354673 3735223020727
632 -12495417091412 7266585910222 11615788166808
636 -1 5 8
636 -58287508 -38368051 63372599
636 -6971621452 1423389239 6951787085
636 -60539609857 40668069686 53672892797
636 -387438921847 -279508074469 430877134532
636 -577231752847 344031752120 533226714419
636 -841795549363 501694958327 777628903040
636 -1774020955963 1264383406874 1527176456519
636 -356745513198796 227317061795939 322864563655937
637 0 5 8
637 -27 14 26
637 -502 -331 546
637 -6288 3773 5798
637 -1098595 -1006824 1328846
637 -55130712 22162988 53909957
637 -998510128 253050941 993062982
637 -13579414954 2271512594 13558195173
637 -43939111219 5482363068 43910642954
637 -192390814291 -172594188996 230600590514
637 -7628718051468 4724398137389 6969409498610
637 -38293787101242 21221621153525 35984880621830
637 -34740568222908 -27876126153928 39914520280901
637 -100527712525891 -88675420819882 119656405707276
637 -653904576644242 496098091954205 540049712715360
638 1 5 8
638 -4 -3 9
638 -6 5 9
638 -25 16 23
638 -41 -25 44
638 -70 35 67
638 -67 -47 74
638 -166 -99 177
638 -193 102 183
638 -293 131 284
638 -724 -465 783
638 -1059 617 984
638 -1187 233 1184
638 -1279 214 1277
638 -1903 -1902 2397
638 -2729 974 2687
638 -4475 -712 4481
638 -7486 -6239 8717
638 -9740 4481 9413
638 -10243 7681 8534
638 -11433 -4170 11615
638 -18301 -6570 18579
638 -20173 4203 20112
638 -47020 28305 43317
638 -253109 190523 210290
638 -283252 -280383 355077
638 -365637 -197194 383835
638 -526809 -252969 545576
638 -644968 -220993 653503
638 -1174575 -402979 1190178
638 -1921326 1517261 1532577
638 -2706913 1690391 2466454
638 -5147635 -4119559 5908948
638 -8195539 -3603183 8421414
638 -10043529 677120 10042503
638 -8853791 -6097747 9728618
638 -12138677 -7660309 13080590
638 -17055967 13174125 13882026
638 -31419364 -19942557 33896955
638 -31790478 -25222153 36386223
638 -47942683 19639265 46817980
638 -97068029 38500571 95005556
638 -128011735 83822261 114694318
638 -764208709 156891131 761998126
638 -2191755109 -367308021 2195188362
638 -2314642308 -1345207495 2457142605
638 -4338441855 1920748317 4209132110
638 -6904621500 -6168203433 8261414375
638 -9209702496 2538321899 9144975795
638 -9742331957 4314898604 9451602323
638 -11322225503 6953798042 10370052653
638 -22343950374 -8745723789 22781937011
638 -25380829185 1345123758 25379569751
638 -31138305796 -10950951463 31583399341
638 -36174433363 -7919398876 36300511321
638 -39160187715 3142541961 39153440768
638 -111910772049 57127412583 106710756350
638 -103598105275 -77830339286 116553236489
638 -125178736308 649667955 125178730475
638 -146076273904 8062753701 146068085601
638 -170546247000 16554646067 170494237035
638 -272768555727 98021592644 268482102933
638 -475776648580 -399547196915 555570205817
638 -3653212731133 2279926985074 3329350350851
638 -4052727778193 2982703205738 3420771589847
638 -5010264933522 2651489142467 4749387717747
638 -16981088372881 6695508854087 16626771614326
638 -23477822655661 10738300079002 22703776711571
638 -45276612313163 -12350193323956 45580866816401
638 -45387932200347 19096908927944 44231829793953
638 -120164279815924 11830068157597 120126047738729
638 -120131717491593 -62122583479233 125431911198518
638 -123627199644051 -71418604382050 131109984073329
638 -142074019634455 107000340438568 117992368487261
638 -173428570112121 40712113500143 172677482476998
638 -370927761538396 31458969359841 370852318030437
638 -358248984310409 221957232682223 327242977914050
638 -704580745064137 236836102785223 695545455807224
638 -835598254762867 -23431161193095 835604396085876
638 -1129419830058685 471407331772763 1101352949494456
639 -6 7 8
639 -14 2 15
639 -73 36 70
639 -115 -63 121
639 -481 354 406
639 -1812 -574 1831
639 -1853 -861 1913
639 -2742 -728 2759
639 -5346 980 5335
639 -30708 21847 26462
639 -211337 -184764 250646
639 -302986 -51702 303487
639 -2612169 1789547 2295325
639 -4104589 -1327823 4150395
639 -72575443 31908949 70458213
639 -98805860 -63574042 106898103
639 -960892002 478683160 919539863
639 -2051677032 215491726 2050884311
639 -2457013482 -1048293088 2519042359
639 -5803799246 -5508797017 7131331992
639 -81059006852 -30383098098 82457629079
639 -154929495369 98611398470 140269513972
639 -563851685932 -374183633193 614158954654
639 -3389846244032 2241843600752 3025185020799
639 -442466890674037 188822835240655 430693880164773
639 -1071837607114659 -260617613643019 1076949273730453
640 4 4 8
640 -12 -12 16
640 -430 319 361
640 -684 520 564
640 -1469 912 1341
640 -2497 -383 2500
640 -2600 -1412 2732
640 -26241 19609 21918
640 -225938 138482 207064
640 -559634 310514 525760
640 -1176152 -502036 1205884
640 -2056340 -654531 2078211
640 -3477722 -377158 3479200
640 -79556538 -38336742 82419640
640 -1192499948 -107123148 1192788024
640 -3038510618 754812844 3022904042
640 -13229739239 -3503702198 13311151151
640 -16961842862 8153661182 16308992620
640 -72792812468 -52034910212 80753580560
640 -485443537724 -269883107640 511792808004
640 -2602713297764 -2009413295160 2952762906444
640 -5148777952839 3240796523920 4679286360519
640 -12830255701196 -6402692935756 13341134652448
640 -16095790533800 4305116001638 15992466930682
640 -180900723953780 -24603308888051 181052294516531
640 -587723118243407 -517473645274673 699031980438800
640 -1196296772468439 929250254327119 968923655885670
641 -3908 -2312 4161
641 -63182614391 -21782509004 64034081226
642 -4991 -1250 5017
642 -29054095259 -11822641667 29692505344
645 2 5 8
645 -7 -7 11
645 -7123 -1426 7142
645 -10351 863 10349
645 -17491 2498 17474
645 -27418 -17443 29594
645 -50539 15440 50054
645 -282085 31739 281951
645 -449218 312053 392060
645 -3540778 2006165 3311588
645 -9955555 7515176 8253764
645 -47209003 25747334 44504132
645 -98485369 -77550619 112442417
645 -469661086 -398257651 550430378
645 -664529899 -663167293 836397701
645 -35875706521 -29524958461 41584721483
645 -68174214859 -43087821052 73486711118
645 -1632419280655 -256869824389 1634536624529
645 -1519371700048 -1009101117067 1655233766510
645 -9391286912617 938785869533 9388158868841
645 -59275728996586 3953559044885 59269865825276
645 -95841939490795 57755182942118 88268182131992
645 -164973986865523 77367765245474 159095086762442
645 -594048567170338 300339309095492 567269468312309
646 -175 -171 218
646 -4921 -2532 5135
646 -4173223 -961002 4190141
646 -127958395 -17577007 128068854
646 -83211317847 -16799146507 83438926208
646 -257217742729 -46708851241 257730143286
646 -16090691342284 -7108686242553 16540485485903
647 -12 -10 15
647 -1494 708 1439
647 -1585 -1473 1929
647 -2012 932 1943
647 -1963 -1305 2139
647 -3457 1864 3266
647 -3755 -1609 3851
647 -7108 -1424 7127
647 -10387 865 10385
647 -17512 2500 17495
647 -21402 -3673 21438
647 -44012 32015 37430
647 -227359 -214567 278629
647 -339492 226214 302031
647 -730729 -347604 756060
647 -6168700 -1090921 6180052
647 -6808105 626984 6806332
647 -20350034 9284207 19684352
647 -1668580905 715036536 1623610556
647 -1724216401 -1610733225 2103316497
647 -5462847465 -3784087324 6011198316
647 -1043136481148 -178406445409 1044873103082
647 -3462089946895 -927626964339 3484147539681
647 -4360718267923 1933690828507 4230102046991
647 -8820621350740 -5537820473449 9495306456316
647 -13175989164232 8544040373527 11849318570168
647 -25831388040982 -19234260069776 28985372027231
647 -39187241813977 14872799205902 38459704264438
647 -76828299713448 -12039234119713 76926718195146
647 -138388554441513 -29999633591667 138856890219443
647 -656355079709929 290050812996744 636903378288528
647 -763370767144908 579430889455455 630216262457594
647 -1022774898461956 725420306759639 882865707710464
648 6 6 6
648 -30 24 24
648 -36 20 34
648 -46 19 45
648 -702 -620 836
648 -2475 1147 2390
648 -3928 -1863 4063
648 -4736 -3438 5276
648 -155527 10510 155511
648 -492080 383108 397746
648 -589192 255492 572722
648 -7957700 -6651936 9276434
648 -27858961 18136018 25016913
648 -638680176 299032732 616035986
648 -1118176222 46093599 1118150113
648 -3975071186 -3520186587 4739044043
648 -6214229982 -239091140 6214347956
648 -7276821255 2448679015 7183196522
648 -46651666665 -8703290082 46752419481
648 -78953454836 -17456817582 79236902888
648 -334606689740 33549289688 334494227826
648 -633416883920 194679458748 627226592786
648 -1281445589806 -339939016596 1289370573160
648 -6042806003431 4665599797654 4920009332535
648 -25436626217550 4473473244260 25390421813272
648 -90917804400732 -9021662535502 90947404912024
648 -97699642258717 -41306636795202 100101348989389
648 -397272222554552 215808551398107 374796695457917
649 -7 -2 10
649 -50 20 49
649 -204 -120 217
649 -242 56 241
649 -935 -438 966
649 -1418 182 1417
649 -4391 -2928 4788
649 -14714 866 14713
649 -25326 4105 25290
649 -39935 -4993 39961
649 -54674 6074 54649
649 -135955 91453 120463
649 -561981 121341 560089
649 -842429 523885 768617
649 -11878556 7542913 10763282
649 -13527658 3386425 13456546
649 -15015240 -3378690 15072049
649 -41235707 -31336741 46553017
649 -181169153 -61006463 183446297
649 -208999000 -36754799 209377222
649 -206021012 -66549686 208310177
649 -260542025 -64551537 261856203
649 -781216451 266491295 770739805
649 -10323033830 -493826951 10323410510
649 -11027094887 -2675948072 11079374480
649 -20824486159 9301813108 20186507806
649 -49053807665 28108466645 45761350549
649 -83600533968 -58190727932 92103986649
649 -346954039448 145991129906 338114576065
649 -891108214159 680569229998 732099686296
649 -1284923197985 -898441064719 1417246207177
649 -4133906371970 536240471049 4130896469070
649 -5156156862756 26061481873 5156156640822
649 -6104927346890 -1911649568570 6166778815049
649 -7010722918826 -1864784927040 7054428286545
649 -18720513736570 -11980576754951 20230963927810
649 -23339833974457 -9255668458439 23815267735321
649 -25038551222792 536032207976 25038469332121
649 -62061584165658 43435618675921 53957322852060
649 -157216911606687 -4853266047540 157218453229978
649 -200523678305643 -121483357739207 214403484618699
649 -353916048797871 -273190442397237 401493039632317
649 -693029563180802 392835538664793 648107208090450
650 -11 -6 13
650 -5231 -2652 5449
650 -125463 27145 125038
650 -149501 117078 120199
650 -439013 -119912 441975
650 -1423955 192901 1422774
650 -104992823 -50075456 108660177
650 -1018652531 -694379988 1116503917
650 -2362768487 1629329601 2069643628
650 -107061720870 -99810709721 130481374771
650 -3230564757827 -2652594749571 3741588011464
650 -91798571671898 -61046666068185 100036215346723
651 -134 -77 142
651 -2324 -722 2347
651 -2981 -2486 3472
651 -14765 868 14764
651 -37322 -17717 38608
651 -39911 -4991 39937
651 -54701 6076 54676
651 -120197 -15326 120280
651 -235577 -127463 247411
651 -156818165 108348676 137233270
651 -888991208 -286699781 898821634
651 -3854778116 2807106427 3276036754
651 -2350989479378 -261138667181 2352062956114
654 -73 -73 92
654 -1315 218 1313
654 -2222257560442 1014344059523 2149454200835
655 -46 -18 47
655 -291 173 269
655 -8101 4511 7605
655 -184137 -98998 193220
655 -797416 -715537 955884
655 -69963321 -50387794 77771420
655 -728982220 37123488 728950127
655 -2448755857 -2336201359 3016001103
655 -5668862322 -3592520920 6113937287
655 -12310657507 -8354262309 13478765303
655 -99628393386 68647052480 87302666471
655 -187718832144 12275706518 187701331943
655 -546537582840 -229756371049 559750072034
655 -872708749536 685459435895 699732300746
656 -7 -1 10
656 -9 -7 12
656 -22 -22 28
656 -74 -37 77
656 -898 343 881
656 -945 348 929
656 -2116 -343 2119
656 -2634 1694 2376
656 -4221 948 4205
656 -27400 21286 22190
656 -142578 -5677 142581
656 -172365 -135450 196661
656 -305862 -209400 335594
656 -502999 325218 452847
656 -781078 530096 689338
656 -974436 -216531 977987
656 -1051891 -74589 1052016
656 -17416665 -17192382 21803249
656 -45361600 23888175 43036161
656 -1066234920 -384328002 1082626454
656 -1659516132 431285249 1649748975
656 -4754584814 2562110564 4492394786
656 -6460748854 -2416482422 6571523132
656 -13525766060 2253997739 13504868933
656 -17263942551 11594502087 15307336784
656 -30042451712 4183820402 30015379826
656 -42061947445 24697178672 39007285477
656 -779853522308 -438224497582 823491774146
656 -1389923845298 905768657078 1247637078716
656 -3119567756984 -1192587115294 3176616016514
656 -3575167373918 -617713788757 3581303618861
656 -14386661260105 -8304377286002 15255455973329
656 -45923381393148 20342166375971 44552397206733
657 -4 -2 9
657 -7 0 10
657 -15 -4 16
657 -23 -10 24
657 -23 -19 27
657 -71 -36 74
657 -114 34 113
657 -287 -273 353
657 -361 -239 393
657 -1090 -351 1102
657 -2132 825 2090
657 -1959 -1646 2288
657 -3766 1209 3724
657 -5233 -3935 5889
657 -6010 -4175 6618
657 -9879 664 9878
657 -11125 -1733 11139
657 -18167 13022 15588
657 -20743 -1862 20748
657 -17720 -17103 21944
657 -23878 -19562 27633
657 -85715 -28833 86789
657 -130678 -56664 134137
657 -174554 15657 174512
657 -245065 92743 240555
657 -326428 225073 285948
657 -364239 169276 351620
657 -2829983 285510 2829014
657 -3097098 -2199878 3430001
657 -4230687 2087062 4054118
657 -12167867 -1162947 12171407
657 -30285040 14040276 29243761
657 -78917266 20162049 78476134
657 -99945120 15570460 99818993
657 -181265551 33875344 180870324
657 -180325002 -93675788 188385833
657 -251423230 31060266 251265121
657 -308648903 140088752 298712826
657 -356631574 -74189378 357698577
657 -2936709733 -2801581497 3616900423
657 -4205108427 -3590210879 4941110459
657 -14293075218 -8953719512 15379604873
657 -17423947608 -2110983274 17434270057
657 -27181117623 -8972492743 27503185711
657 -30015804714 -1905523999 30018364390
657 -55443024608 19746491889 54595186460
657 -76311613110 28395964112 74977846009
657 -123353272120 -98131801815 141313182118
657 -203934735510 -13571255882 203954767025
657 -240471761399 -175500736306 268289102088
657 -314520467663 -196655233720 338303691984
657 -529906695450 33732989993 529861125160
657 -1151679597639 -364341582310 1163708156176
657 -3177370322470 239725378785 3176915389618
657 -3228448142756 891093394985 3205658892822
657 -11877143858827 -925212415661 11879015017641
657 -15671961413476 -6727168947023 16074693744060
657 -67349708252710 -2195861551620 67350486319993
657 -97553185847507 -36233026236975 99191645898035
657 -93531250918830 -64155271683788 102670606067609
657 -153147591520858 79886818770025 145529131645764
657 -163177798934903 -1887734110879 163177883147847
657 -208076097479721 -188531707189345 250452524577907
657 -541753467103480 -504152577485007 659729985899920
658 -7 1 10
658 -14 3 15
658 -21 -9 22
658 -57 -21 58
658 -291 -138 301
658 -922 433 889
658 -2247 -1220 2361
658 -3350 889 3329
658 -2843 -2698 3493
658 -4395 -387 4396
658 -4967 -1246 4993
658 -15949 -12209 18046
658 -21659 4309 21602
658 -603221 -527436 715455
658 -942273 123459 941566
658 -1077521 -604029 1137402
658 -4642408 2993137 4183873
658 -7240358 -2681303 7360913
658 -11287277 -6256456 11894743
658 -20205038 -1871297 20210387
658 -25150157 16571639 22478068
658 -23852362 -16987775 26434921
658 -29588051 18924773 26742448
658 -58377443 36455814 53191341
658 -66697652 50536879 55139003
658 -81687963 51218988 74333677
658 -484515672 217302169 469484313
658 -534958109 -297862225 564120658
658 -591639069 -79104209 592110066
658 -639370395 222881818 630211701
658 -4246310041 -2498659541 4517066530
658 -6976160488 -5583240803 8008072693
658 -13303738182 8894139529 11819149233
658 -21502838763 -15697528347 23992114162
658 -29522714032 4242753559 29493476563
658 -23323430201 -22652996933 28969491566
658 -36564399099 2160140584 36561885837
658 -37460893603 21288187189 35012795056
658 -85638967722 48262573011 80190283855
658 -84238686011 -66574809728 96292370381
658 -119622353963 -32652268266 120427867701
658 -214418216651 -53321725442 215511807413
658 -508500659906 201642812077 497703790781
658 -614400526931 348287046893 574567049098
658 -726445263068 283735733573 711720518797
658 -962769865715 -260892384080 969113811077
658 -2137501112651 898388444893 2083234722128
658 -6779000416029 -768962806556 6782296909767
658 -7459293650621 -4730436358340 8046068196839
658 -8007414957701 6308218987175 6402067038694
658 -30397368536780 12288409130577 29712648175905
658 -38047944846240 -11235866542457 38371795470051
658 -73713498208040 7580636367829 73686764499389
658 -314049198376454 12550724620275 314042516491263
658 -579677512801541 450269917068476 469508545970287
659 -3 7 7
659 -6 -5 10
659 -17 13 15
659 -228 -104 235
659 -941 498 892
659 -24065 -10767 24763
659 -119501 -79446 130216
659 -306974 14596 306963
659 -19434567 2634367 19418419
659 -40036638 -37755818 49048267
659 -71620314 -2745626 71621659
659 -105954797 -62768558 112840464
659 -319975851632 -43898039549 320251024926
659 -1478051026034 -916446383229 1587229227028
659 -5949858888797 -2900641514282 6171312815880
659 -8898651983973 855774544030 8896012997326
659 -15003985237821 11794580603182 12020616183928
659 -37866778427717 21230443694119 35497036118217
659 -118932816408794 72116497530870 109341625132507
659 -178498549655652 74914440459139 173986965192622
659 -786843046653821 -440140720461746 830305003129236
660 -199163 -159116 228487
663 -1068592 -105841 1068938
664 3 5 8
664 -4 -1 9
664 -4 6 8
664 -10 -4 12
664 -46 -30 50
664 -58 44 48
664 -72 -64 86
664 -192 -172 230
664 -366 278 302
664 -634 -576 764
664 -666 -556 776
664 -1018 -184 1020
664 -1629 -400 1637
664 -4440 -940 4454
664 -4903 -1681 4968
664 -5296 2060 5190
664 -5688 -2602 5864
664 -7414 2630 7302
664 -23115 -6829 23312
664 -25566 -11302 26282
664 -50794 -16540 51372
664 -135433 -98140 150801
664 -154096 103673 136527
664 -290682 194876 257936
664 -558643 227784 545723
664 -953040 629030 851204
664 -1105264 -24474 1105268
664 -1127344 -767772 1235366
664 -1876263 1202750 1694471
664 -1983790 879602 1924386
664 -2600236 -570099 2609339
664 -13632928 -974586 13634588
664 -29913096 12842108 29102342
664 -157467946 -105657472 171951072
664 -205922767 128721903 187569710
664 -215006128 148197384 188374358
664 -263941944 -96274903 268144415
664 -525697516 408529382 425613648
664 -648621232 304389414 625458692
664 -658519492 -368077564 694814166
664 -3663030571 2217356462 3369266763
664 -9033295546 -5682241300 9727960680
664 -10469401056 4023959126 10267376984
664 -18018726412 3139242902 17986908444
664 -18311617774 14240068110 14816386742
664 -19596164587 4427121971 19520554836
664 -22530049513 4291081422 22478043017
664 -36852701482 3563027952 36841596224
664 -41324919196 -18977440528 42618067878
664 -82586542471 11886238104 82504389071
664 -142437779098 108566523848 117209013204
664 -573758068216 1790269164 573758062406
664 -597595112680 -53697501712 597739597398
664 -598658500458 464677862378 485190501974
664 -725809837491 419256798164 675814231931
664 -636117306421 -546647558280 749334519485
664 -1226497686316 -1208723267626 1534174793196
664 -1572159731061 -806528052163 1639947692948
664 -1642558546644 -586668246202 1667135765336
664 -4433326292082 2489116028006 4154622532706
664 -4889328732780 2746912777508 4581321693878
664 -5680781072620 4503273036540 4514391106454
664 -5783212863640 -5213770391722 6946191214608
664 -7040974767942 -4872684292963 7745927877299
664 -10137668588328 878393746148 10135469895974
664 -21618349354170 5245999045670 21514883150954
664 -60826083322666 -47746331081928 69374910045608
664 -294078747456363 -158311157072629 308638743067790
664 -312230918806513 -131482554510279 319817081605160
664 -636071019126796 466159524576125 538375306164555
664 -807418905432043 -692629104948408 950472629149427
665 -4 0 9
665 -7 2 10
665 -42 18 41
665 -126 57 122
665 -118 -112 145
665 -164 62 161
665 -175 -57 177
665 -383 -301 437
665 -1012 513 966
665 -1988 521 1976
665 -3349 929 3325
665 -9274 -5271 9810
665 -10408 2610 10353
665 -13502 5990 13097
665 -12481 -10931 14813
665 -19768 -2712 19785
665 -25363 4109 25327
665 -93750 50676 88529
665 -107605 12481 107549
665 -283311 -51160 283866
665 -283927 174022 260210
665 -489780 77513 489132
665 -1541236 1080744 1338633
665 -24997714 -15613814 26882537
665 -81447583 13221032 81331294
665 -172170551 72247580 167820956
665 -263133836 86113313 260022974
665 -242432631 -159434860 263528736
665 -403708185 -190949161 417473091
665 -1939479956 -306043528 1942016777
665 -1957427142 -1457695614 2196505913
665 -4012847755 3183658727 3186338893
665 -5466905374 2484213996 5290273137
665 -25321677594 16830076361 22551353082
665 -50470178118 27822806172 47477807249
665 -236866106407 -76073825010 239453386902
665 -307614278538 -139237231167 316843541780
665 -487010264638 209852881842 473659461849
665 -1361677805967 1060930397012 1099895958210
665 -1849467418754 526986055673 1835093925758
665 -4104908348926 2623338488604 3711221319153
665 -5396860811311 3474738261178 4866271600064
665 -328976653667179 -131348182777607 335813047413563
665 -389073520359804 259076396514434 346239726702705
666 -4 1 9
666 -9 4 11
666 -13 -8 15
666 -37 -20 39
666 -208 135 187
666 -2425 -1716 2683
666 -6478 -1427 6501
666 -9781 1759 9762
666 -14981 -6145 15318
666 -167793 -5528 167795
666 -612940 -319185 640531
666 -895627 152286 894157
666 -4156300 1136797 4127757
666 -5996525 4408590 5065031
666 -37058778 -20822675 39131957
666 -228186743 -97883904 234039233
666 -999366135 -193790719 1001789260
666 -1804933465 -1528740797 2114400354
666 -4609119213 2499245050 4349864567
666 -11638647771 7187287045 10642133828
666 -13354083930 -5975572175 13741563281
666 -20449752151 -4020955559 20501440566
666 -22241133270 9646021733 21619101709
666 -23728273567 15859044337 21082859226
666 -51739682691 20591082661 50628908486
666 -152646335027 -53228118051 154773935780
666 -179939672439 -95857234759 188585364454
666 -1359110153663 -570239740983 1391779792220
666 -2423077193108 1143978384333 2334912332381
666 -3789186788691 2127854070224 3550835869117
666 -4484484711551 3293439677586 3790525617521
666 -6625415775915 -3891033076712 7045559427989
666 -9417843182203 -4045919052531 9660441752194
666 -344217743006469 -235627598475185 377665894972730
666 -940579490345536 407243483093041 914410360587801
667 -21 16 18
667 -69 -24 70
667 -381 252 340
667 -2658 -1638 2851
667 -5949 -3611 6363
667 -30805 2044 30802
667 -46093 2674 46090
667 -94604 -91525 117286
667 -230978 29892 230811
667 -814295 -472953 864339
667 -1786977 1198995 1585105
667 -1867494 -1614912 2205259
667 -13545318 7182210 12835699
667 -16743880 -7308413 17195704
667 -37585751 -6763417 37658611
667 -44789933 18113277 43779891
667 -42984725 -31868185 48172273
667 -927727373 -843322597 1118219893
667 -8408544774 -3864654069 8672309620
667 -13953686367 7181082979 13288508031
667 -78664158804 -75049753764 96887206915
667 -777966003633 54874498365 777874987159
667 -3675823660248 2531398319494 3221900815035
667 -15892922906308 8828937626266 14927198326027
667 -68905873189293 -37055739662430 72307372141474
667 -571716405402701 444518597851013 462661910262091
668 -5 4 9
668 -629 -495 718
668 -1293 -272 1297
668 -1949 225 1948
668 -3966485 -2695335 4344232
668 -5354732085 -318269486 5355106849
668 -12161598608 -51341373 12161598913
668 -1620039395483 -209305351937 1621203137352
668 -1760456388473 294426141172 1757707002333
669 -11 10 10
669 -55220 35773 49678
669 -238151 -37193 238453
669 -10873235 3133114 10785820
669 -699590411102 306456722389 679412087002
672 -13 5 14
672 -3289 -319 3290
672 -77812 31655 76025
672 -2028481 -463159 2036498
672 -3580735 -898849 3599516
672 -7136017 118889 7136006
672 -12697105 -5499991 13032182
672 -83063452 -16482382 83279222
672 -85611958 45789518 81001928
672 -3163295842 945226826 3134909444
672 -26426126229937 -9185257386415 26790967216940
673 -4 2 9
673 -12 -7 14
673 -207 107 197
673 -265 -201 299
673 -403 99 401
673 -1186 -391 1200
673 -9442 6740 8121
673 -23425 8105 23097
673 -231510 58409 230264
673 -260727 58610 259736
673 -579288 -368983 625418
673 -2653356 1308425 2542754
673 -7166710 -3375039 7407998
673 -97078111 -63814068 105515096
673 -517035055 25237722 517015010
673 -581397727 -534767938 704365362
673 -788203954 99711233 787671690
673 -725280958 -533287662 810885617
673 -1772634598 1199486057 1566524688
673 -2402232432 31905185 2402230556
673 -4755804820 1608614625 4693649972
673 -17302516423 -1023309282 17303709452
673 -22753227292 10867403052 21894893537
673 -50978114046 31802989385 46464387944
673 -67519204903 -3811624723 67523253723
673 -821701043341 382232564393 793150707333
673 -5266601220280 -171602434335 5266661947472
673 -26062970084983 7243946916603 25875085458077
673 -27568532276218 -10401208934887 28053469986252
673 -26710145741890 -15463658541831 28336755423104
673 -76914498808027 46816043478947 70634048601177
673 -440342985215278 -293227039981590 480005261696465
674 -10 7 11
674 -19 -12 21
674 -54 21 53
674 -343 -318 417
674 -2526 -825 2555
674 -43890 -9651 44045
674 -57763 28413 55374
674 -142889 -71077 148526
674 -2374300 494531 2367127
674 -10106270 7668077 8345981
674 -940674565 -55732449 940739772
674 -895194328 -745399427 1042054469
674 -2550825088 363501503 2548362139
674 -13578648165 9921205224 11515617215
674 -135827256260 53218193021 133047520517
674 -502600982583 -141465120103 506309324592
674 -26842603242213 -7582227147460 27042766964991
674 -402565407986980 122870221740849 398713213499505
675 -3 -3 9
675 -180 46 179
675 -3477 -957 3501
675 -8049 5517 7071
675 -47892 7683 47826
675 -703174 300091 684462
675 -887844 -186142 890563
675 -1586758 -1323741 1848352
675 -3346773 -850874 3365006
675 -7010729 2741685 6868079
675 -167505840 76645878 161976147
675 -2383770255 -1016241623 2443811273
675 -13956128366 3370059723 13890315434
675 -19369178912 -16586862802 22785712371
675 -1356357629205 -1097402508138 1562799685038
675 -3344327256934 -220023987749 3344644673862
675 -4898034262994 204317372820 4897915751219
675 -5052369681364 -933883839558 5062983095011
675 -11591730547262 4854772248195 11300631557912
675 -21738420282255 4299054679963 21682229540687
675 -103592569495736 -101933277343845 129481608846836
676 -197 -78 201
676 -79311 -61973 90324
676 -31158351379 -27422382026 37053037831
676 -39526429755 27349876476 34564824055
676 -1202559450821 949950541592 958951158049
676 -19803848366213 13148969947041 17644809267228
676 -882141776228960 -302074819213371 893794337616183
677 -956 -140 957
677 -1733 -567 1753
677 -2051 678 2026
677 -9284 -6923 10422
677 -74859 -36866 77728
677 -191450 -41547 192100
677 -366020 -274220 411453
677 -589787 276498 568792
677 -181719150 92859109 173247772
677 -239558999 48177351 238907725
677 -419433624 34739344 419354173
677 -3187163771 -1596245408 3315400410
677 -3216279707 -1549208609 3331886649
677 -6524020125 4952871517 5385308029
677 -7324699922 -3211196570 7524908685
677 -24767052144 8788484446 24392548885
677 -110425544112 76157001466 96720452869
677 -145989246834 102361671517 126803959882
677 -765477095916 505940408389 683296296634
677 -1173941144219 -727273857198 1260451599412
677 -173992411982334 -109469468094770 187380194884861
677 -234860571715358 9883029152038 234854738076573
677 -486769676289491 192131268843370 476580278159922
678 -2 7 7
678 -23 13 22
678 -977 271 970
678 -1337 175 1336
678 -6521 5095 5254
678 -6212 -4943 7117
678 -7394 4381 6841
678 -1835621 -927278 1911331
678 -9741587 65785 9741586
678 -55583146925 -11639828636 55752778819
678 -4416937789136 1134943247653 4391817135193
678 -83028521517824 14092545613627 82892970838939
681 -7 8 8
681 -2131975 -2106088 2669912
681 -463952618122 -127163643799 467115355862
681 -334280735443018 -216398310988366 362125506737369
682 -1384 729 1313
682 -2491 -334 2493
682 -21895 -9064 22401
682 -100668238 -14297167 100764273
682 -1704101341 -1129547641 1855649574
682 -1304604850107 206160203309 1302886516766
682 -46979538869836 -33802296552597 52208948064071
682 -61051572065371 2367859267904 61050384763509
682 -145500748480083 35697098143589 144780972735830
682 -284264272764604 75073824428541 282508025190365
682 -313809729220585 -178528212194533 331995884227764
683 -25 -15 27
683 -30 20 27
683 -99 -39 101
683 -277 -277 349
683 -4316 -3868 5171
683 -14977 -8177 15749
683 -15229 -10438 16714
683 -35701 23595 31869
683 -557062 -268605 577146
683 -1583982 641819 1548048
683 -2297173 -280618 2298568
683 -29082405 12828413 28225371
683 -90047568 -20103757 90380352
683 -23386365038 9185951003 22904069912
683 -427973954832 -28398234670 428015629851
683 -1884355465602 63431485731 1884331506350
683 -2019966314242 1521410043110 1677489316291
683 -2644887141877 1075955258465 2584149421831
683 -4200782316523 3094559739879 3543537154071
683 -27715019889348 -9240963356760 28053325834355
683 -24990142758786 -24653262646989 31274825796002
683 -527059467298270 401576917759195 433834157511152
684 5 6 7
684 -7 3 10
684 -11 -9 14
684 -18 -7 19
684 -99 31 98
684 -119 -85 132
684 -1344 -1285 1657
684 -27454 -12287 28251
684 -183684 -183283 231175
684 -295820 -34549 295977
684 -548969 -138691 551904
684 -873646 -379173 896833
684 -2149749 -807727 2187106
684 -6502581 -1750295 6544580
684 -51700293 -1790642 51701009
684 -80417904 -31739485 82033297
684 -512069019 -209279554 523465543
684 -574021487 2703974 574021467
684 -2164119175 -844312581 2206135840
684 -3845470083 392712463 3844104374
684 -5359582867 502272750 5358112063
684 -6375292624 -235366223 6375399555
684 -55810249545 6813560669 55776377860
684 -57284644285 -20463165842 58142147913
684 -66648300357 17278170353 66258956470
684 -71210063318 49001314985 62440046931
684 -71427052214 46248247181 64270973583
684 -95887367002 45031601299 92455384857
684 -206657918964 -13596063427 206677533271
684 -454993010115 -268849142956 484347672535
684 -506320844407 -89328441941 507245975172
684 -612918364569 -191388806443 619076748370
684 -1152961494986 -168145047337 1154152333557
684 -2054102444297 1517484102770 1729424500293
684 -3144692231395 -1397354923952 3234095658423
684 -4587881516954 -2283431956029 4769170147433
684 -5968635136968 3062403448513 5686807364339
684 -8228308593043 4324951706080 7809013401831
684 -7893877799087 -6028862756092 8925415820835
684 -17658846622103 6860418529139 17306723402898
684 -182896335083889 115543116877765 166015202876612
684 -200822746693317 59616213338489 199056007629412
685 -1 7 7
685 -10 -8 13
685 -12 6 13
685 -18 -14 21
685 -67 34 64
685 -322 -98 325
685 -398 286 341
685 -522 -396 589
685 -626 180 621
685 -1682 -1163 1850
685 -7196 1028 7189
685 -45578 -19291 46702
685 -48938 -32532 53325
685 -79991 -12989 80105
685 -82595 62378 68452
685 -111948 -45986 114477
685 -156967 41989 155959
685 -226859 105012 219096
685 -510026 -126862 512629
685 -1045124 -171683 1046666
685 -1448154 -247851 1450570
685 -3068747 -579923 3075635
685 -7172781 2937451 7004655
685 -14705771 3303648 14649984
685 -16507730 -12361627 18554182
685 -23057190 6965653 22843302
685 -40771586 31205512 33438317
685 -74795688 -53203532 82866645
685 -177683857 87923803 170196451
685 -843600355 -302423027 856361707
685 -8204549873 4698785159 7654819447
685 -9860560391 -8575333757 11670056249
685 -49746793579 12959283280 49451897824
685 -51415285955 -20442767934 52470714504
685 -50847234245 39213095491 41440396079
685 -86358211038 23393637930 85782154693
685 -94019422137 46828377063 89975678431
685 -105684832427 9273488521 105661026743
685 -149646522992 48744460525 147902336222
685 -163881007483 1785540238 163880936830
685 -208317612234 48308732725 207448015554
685 -319102384476 62593748397 318297548542
685 -395577791820 -40595957811 395720256406
685 -15885440573459 1685012774404 15879118454510
685 -18290882576744 8027638924301 17760200744182
685 -21070990711704 -9340919075930 21665930543949
685 -126511082400920 -45741326790763 128473665376168
685 -223074831644694 -4713304604387 223075533023688
685 -626722533791336 -302288507496200 649338506764181
687 1 7 7
687 -671 331 643
687 -1721 -1370 1972
687 -2330 1375 2158
687 -7217 1030 7210
687 -8381 5503 7501
687 -89504 24655 88876
687 -303641 -81896 305614
687 -505277 -430253 593113
687 -214411619 112934725 203413141
687 -256181330864 -166573005266 277783180903
687 -1971995277920 -359957157674 1975984985671
687 -123361300559354 95044653276364 100620442825543
687 -511248967551506 378428405162791 429868286815468
690 -163 -43 164
690 -26569 -4162 26603
690 -30480703 4551998 30446825
690 -4700752198 2497375289 4452958817
690 -15693701409283 12120493094804 12774533950517
690 -102596320034842 78145881117587 84470048124335
691 -637 300 614
691 -10294 -4845 10640
691 -80437 29700 79064
691 -2186040690 1400699762 1974550667
691 -13084683441 6532883783 12517629845
691 -8619370991728 3038146231763 8491667146266
691 -22142507056252 7989677938170 21790183530899
692 -4 3 9
692 -16 -5 17
692 -31 -29 38
692 -37 -26 41
692 -177 117 158
692 -417 -222 437
692 -1327 251 1324
692 -2544 -1381 2673
692 -15327 6684 14891
692 -72796 -52705 81037
692 -776330 -510277 843785
692 -1032711 206610 1029947
692 -1487347 955111 1342394
692 -5149392 -883507 5158047
692 -7362250 -2025443 7412999
692 -7707495 5004348 6928115
692 -10839874 7667859 9370833
692 -29615755 -3930961 29638822
692 -32445895 25517931 25982526
692 -115267063 88467012 94320771
692 -206971174 92206393 200681819
692 -404708067 -28142508 404753423
692 -447600565 -356571338 513006329
692 -894202409 -497156050 942744941
692 -1111087825 -722962652 1204963325
692 -1698580417 308224557 1695190608
692 -1670042617 1181258056 1443774629
692 -2894538208 -220207509 2894962977
692 -6360863461 -5522207311 7522967884
692 -13476240274 -4687540131 13662698343
692 -65461383940 -65380615039 82425325771
692 -89398186869 -83333366271 108948040808
692 -189572779964 142904004983 157332252149
692 -451165772613 -324207832855 501214065054
692 -690377374309 -345084914784 717997426545
692 -1404856607710 440515454973 1390267930455
692 -2777448142425 1834358980677 2480025157844
692 -3086607339503 -755429420485 3101617570964
692 -3014365690623 -1765589947942 3204084023763
692 -3362710829152 1251447891097 3303914020403
692 -8232181121817 988519187757 8227427167058
692 -27844485911763 172182244671 27844483717112
692 -31760912070798 14754374544225 30661986121619
692 -33582493411707 4620647404143 33553309814762
692 -171073027274145 82157731554597 164508042124814
692 -361809857671902 -353014996810855 450379596859995
693 -56 44 45
693 -112 48 109
693 -245 71 243
693 -684 -112 685
693 -742 397 702
693 -1078 -843 1228
693 -8406 -7499 10052
693 -10476 8264 8365
693 -26721 3913 26693
693 -8435859 3008572 8306324
693 -11302395 -9266240 13083182
693 -28843000 -24284336 33712749
693 -1261916343 472579373 1239425527
693 -5501291588 -366483019 5501833674
693 -5981894151 4272973957 5142981551
693 -8207981152 2297442204 8147538733
693 -9480142888 6325951936 8428981869
693 -25533515378 19150390853 21270628332
693 -43888887467 -27249140542 47142947964
693 -41660658635 -32214608566 47287268004
693 -542362838059 -489905825960 651963489138
693 -1292078069293 -448870598613 1309889211463
693 -2862168432205 1512483713223 2713826594251
693 -9139482255332 -201649101787 9139514976054
693 -9301564985801 3847157429861 9076802886417
693 -13815881637539 8296332325962 12736564818194
693 -133106318939393 71651219347841 125790900809709
693 -478488755897537 349202708463237 406090241514857
694 -3 -2 9
694 2 7 7
694 -8 -5 11
694 -15 -3 16
694 -38 17 37
694 -65 39 60
694 -76 37 73
694 -110 -33 111
694 -209 111 198
694 -381 259 336
694 -341 -301 406
694 -577 -209 586
694 -687 -318 709
694 -876 681 709
694 -1067 217 1064
694 -1147 412 1129
694 -2137 -1664 2431
694 -5254 -4373 6115
694 -6535 1789 6490
694 -7961 575 7960
694 -19497 8080 19023
694 -42086 1745 42085
694 -131627 -41796 133017
694 -422668 -288917 463579
694 -535151 207253 524582
694 -699032 -93267 699585
694 -1403078 510415 1380191
694 -1968705 -994502 2049903
694 -1826597 -1512213 2121804
694 -2677785 -327305 2679414
694 -3013275 -422082 3016033
694 -2993483 1722625 2789786
694 -5681775 -3269180 6021789
694 -12153098 -1214841 12157143
694 -151625099 94938684 138036729
694 -197756639 135452258 173786101
694 -253167641 112208639 245595916
694 -307457507 -19294400 307482833
694 -583320237 -412114421 645111102
694 -1177203618 876657519 985676623
694 -3650896577 -1623248022 3754870575
694 -3607187562 -3529834509 4496570251
694 -16218118640 8561989621 15380136377
694 -16524300743 7208152949 16053834928
694 -25067126103 -21919208195 29731802166
694 -27917293671 -27231028506 34746644941
694 -46058538476 -16674747911 46775821301
694 -47966552943 -29141499756 51313046173
694 -69767750051 13943802857 69581596078
694 -69941810717 -56991113821 80786601232
694 -82785932417 57351551743 72351006830
694 -104177878285 -17162484410 104332910539
694 -178301528249 106787907143 164491101346
694 -735187653413 -340394579669 758748272480
694 -887018856938 631825528931 763850295835
694 -1274064881834 -28925576865 1274069851647
694 -3007328133101 -643390346189 3017112405404
694 -26759116350578 12998917363443 25694866094379
694 -36421807455074 -27429101362149 41006089917123
694 -57979442889215 -377042217499 57979448204182
694 -56484868860542 -29191661480641 58972602571087
694 -52154867937759 -51560846887403 65338949334330
694 -99236768261529 60056952672778 91284529359111
694 -116508054728295 59375431847037 111122675677906
694 -431650802330065 5183302855414 431650553195695
694 -711550280816961 561484056435495 567994086915100
694 -907982309509879 313436697864502 895357464699805
695 -14 4 15
695 -35 -33 43
695 -87395 -57027 94837
695 -294566 -51408 295087
695 -697815 553063 554647
695 -882482 -754250 1037367
695 -9911697 3316999 9786289
695 -102106280 -98147609 126201324
695 -1703477811 -793235441 1758983563
695 -1400071157553 -105717161987 1400272044955
695 -5395150103384 1099425815335 5379888556224
695 -52072717981401 35593963252960 45805042233616
696 -8252 -3944 8542
696 -51077 33685 45634
696 -294665552 -103799282 298897888
696 -907187038998491 -351790022009789 924488363266696
699 -61 -22 62
699 -310 131 302
699 -6212887 -3987547 6718205
699 -9059907613 483060512 9059449832
699 -11400328930 -5793851092 11878789883
699 -3287150610013 787602147692 3272009343752
700 -15 11 14
700 -826 -375 851
700 -1362 515 1337
700 -1879 -645 1904
700 -665812 -395947 709551
700 -8431087 3587658 8208731
700 -15095203 -10956984 16815911
700 -31300102 7012565 31182327
700 -43323607966 -34248772915 49527368991
700 -345329830921 171421921032 330632998157
700 -537739231965 -430889047423 617534191148
700 -748087898425 -113428110658 748956122133
700 -40135678946367 -7391198759908 40219058631395
701 -3 -1 9
701 4 5 8
701 -3 6 8
701 -10 -3 12
701 -19 12 18
701 -34 -22 37
701 -42 -42 53
701 -146 -58 149
701 -188 -100 197
701 -1147 199 1145
701 -1002 -906 1205
701 -2746 -2091 3102
701 -5599 2725 5375
701 -5435 -5320 6776
701 -18357 4131 18287
701 -34129 8051 33979
701 -46874 -5626 46901
701 -35883 -35199 44783
701 -95995 5784 95988
701 -125947 -15420 126024
701 -272667 128283 262853
701 -501275 -13126 501278
701 -1030006 60621 1029936
701 -1101504 -26304 1101509
701 -1076281 -394877 1093715
701 -6034906 3842498 5463205
701 -6443056 751598 6439645
701 -12563022 -4882926 12804245
701 -16770120 7555589 16242468
701 -17930475 6968550 17572526
701 -18557818 -18121756 23109949
701 -24655357 13057113 23368713
701 -37474570 3662950 37462901
701 -40324534 -31582451 45958436
701 -105626368 39348066 103773933
701 -121440042 2584061 121439652
701 -211679224 -43632200 212295365
701 -231695963 -180719650 263715722
701 -291446854 114440869 285442286
701 -676472826 -333434778 702464309
701 -661392000 -476315451 735196328
701 -1425010900 527064901 1400559260
701 -2046360988 -396122664 2051296773
701 -5538149784 -147388996 5538184581
701 -14915649503 -11394244207 16865939891
701 -18982273931 -18699124798 23739133994
701 -18882774277 -18844956629 23767005047
701 -36264744265 25605815657 31381434277
701 -108150933394 41718006173 106040899132
701 -121729874176 12441003478 121686542525
701 -340417982350 151986545325 330003853776
701 -450321910195 -161134501133 457096470917
701 -634144046779 109153596012 633064213308
701 -561194089491 -514738843912 679056492450
701 -916340370978 329824148445 901869695612
701 -3232021066491 850773080838 3212249958890
701 -3454487635940 -2278325740603 3757474550612
701 -5306900805694 -1137606722387 5324268921092
701 -6738071028268 -3906765616552 7150140766981
701 -12976713279983 2255588688767 12953957546165
701 -23655621249800 10072884310526 23030449021085
701 -31863437453854 19413799148853 29253151230042
701 -53089333653970 -46285475272035 62894300889276
701 -480741113278588 -49366322037028 480914570283205
701 -541042073633820 -182964543210972 547928618343749
701 -800759584336185 476507400005069 740024560495473
701 -857849317540701 90116379016005 857517701279453
702 -3 0 9
702 -936 483 891
702 -1407 261 1404
702 -1846 217 1845
702 -6321 711 6318
702 -10799 3822 10637
702 -189462 52263 188127
702 -396864 -222507 418929
702 -3715689 -2536609 4074070
702 -13080147 -3683368 13176793
702 -426764520 332706903 344533095
702 -1532972973 705638931 1481421162
702 -114040579791 -30020497395 114729852822
702 -191023648371 -127707612058 208417989745
702 -238110112401 108301462287 230394421140
702 -303138955875 52217230104 302621613417
702 -1243134251112 -1232996906307 1559891028297
702 -6243961901707 -2386365429399 6358054542814
702 -37216574942014 12979901182341 36682668258985
702 -61028761575753 13268270685383 60818990195548
702 -84190835280396 62089290839223 70965770705991
702 -364873934370972 -159757285169173 374809728383923
703 -3 1 9
703 -17 -6 18
703 -398 256 359
703 -545 -250 562
703 -1221 879 1045
703 -1739 751 1691
703 -3209 1894 2972
703 -17443 10501 16069
703 -17874 13591 14736
703 -46849 -5624 46876
703 -11208959 -9131139 12945801
703 -18947456 -17163177 22803678
703 -25137465 -7054470 25321312
703 -44112939 1397971 44112471
703 -45378233 -44750838 56780508
703 -3373034433 1718163892 3217355628
703 -4335523961 924613748 4321460698
703 -7365096049 3395706022 7116168334
703 -23507277057 14485709116 21508606680
703 -40781822273 -35272656956 48161408996
703 -166863764905 3924228235 166863041437
703 -161289715877 -84690540213 168725094777
703 -528687918685 365629865437 462442494655
703 -15362428822649 -5266735341622 15566057812600
703 -30933641455792 21112917873112 27229368546367
703 -51569543082049 10928485242460 51405425563228
703 -756715996209858 554657207016558 640429990749487
704 -8 6 10
704 -8 -8 12
704 -32 -18 34
704 -65 -23 66
704 -270 -260 334
704 -848 -788 1032
704 -2564 1188 2476
704 -2780 -2564 3372
704 -23892 -17096 26512
704 -30564 4738 30526
704 -85850 -68916 98650
704 -358163 102651 355330
704 -2004104 -280400 2005932
704 -2312046 -185816 2312446
704 -6739910 2111959 6670065
704 -92533424 12876762 92450230
704 -102098196 50997616 97667464
704 -6506616173 -1217899334 6520808565
704 -10851062772 5988152056 10205551096
704 -23836231280 -11249172792 24643719148
704 -52358096078 -39610756187 59029065219
704 -1666554867492 -1372476265220 1932231247348
704 -3026290039368 -1492736267348 3142808034112
704 -17786321306160 13242175111282 14895083929246
704 -16606025635308 -11847322502108 18412450239412
705 -1082 241 1078
705 -224404685 35266129 224113981
708 -4243 -2833 4628
708 -377755 -227017 403316
708 -23927452 18914789 19067063
708 -3632291708359 1335059582987 3571148196794
708 -15195515186641 11863197403733 12251915173298
708 -48986449545673 -11243993902339 49183123186814
708 -147669380734354 85552950913013 137399732897855
709 -21 -13 23
709 -28 -12 29
709 -15205378 5969453 14892294
709 -18011266 6208386 17761949
709 -5532628792 -4508780899 6390783816
709 -635535260186491 456121226270466 544913381611244
710 -3 2 9
710 -34 25 29
710 -150 93 137
710 -181 58 179
710 -181 -157 214
710 -4059 3201 3242
710 -332568 -69415 333573
710 -552823 98709 551772
710 -845610 -374559 869429
710 -975229 417643 948998
710 -100212321 -3932809 100214340
710 -188034670 -47354263 189030493
710 -232682686 77455575 229785831
710 -16365315055 6679788301 15985621544
710 -21731388012 4947447215 21645572967
710 -22345618098 10786474253 21474299625
710 -21208698083 -15996397798 23889009929
710 -50886548233 39399519356 41331626911
710 -77096897323 -513359647 77096904910
710 -162580793409 31559274258 162183434303
710 -304155562493 -61507450765 304991698748
710 -354054519482 -137660016961 360859723919
710 -1875876699793 -955458078361 1955106968872
710 -2296770421174 -1551380462089 2511924475687
710 -8607954628843 -3789116815916 8846041812617
710 -14237283835715 -4510212954463 14386587069068
710 -14870450003302 -12386195410847 17312079202181
710 -17645341238237 10013145718739 16497484090964
710 -127352773521256 -12998730686171 127397897864633
710 -248159607970788 -211511210493607 291403564214085
710 -437333491944961 -399375476919145 528176186879356
711 -36 26 31
711 -162 -74 167
711 -27878 19367 24330
711 -2235529 -75758 2235558
711 -2582672 -1623745 2780994
711 -10148905 -4371845 10412421
711 -297320566 -239544929 342076416
711 -640976177 -297961560 661757414
711 -2621135337 1354269136 2494619252
711 -5025963805 -1094471387 5043204879
711 -4097594698 -3553149212 4843951311
711 -139533644265 -80071880716 147821108368
711 -444912692226 131396252335 441059284508
711 -4466458906338 1463102246063 4413500407396
711 -21138990382304 -436295229073 21139052333598
712 -14 12 12
712 -56 -37 61
712 -399 -113 402
712 -625 -308 649
712 -2660 724 2642
712 -5028 3906 4072
712 -1583598 1062936 1404472
712 -4257185 2090233 4082120
712 -9447977 2483078 9390457
712 -22139082 1017294 22138366
712 -25069758 3143272 25053276
712 -53486640 1663122 53486104
712 -592422366 251019552 577002100
712 -1333567617 -342570207 1341060682
712 -30307557060 17707609885 28141527483
712 -40034370629 1955333926 40032815765
712 -43269854182 4067502046 43257869914
712 -177918627142 -37167965030 178457674750
712 -234416899774 118637305696 223815748540
712 -15534171751960 -8870159729396 16443899381122
712 -21658113219012 -9076856419652 22177009310322
712 -31512224470687 -12500449173128 32154723951223
712 -792081723671393 -616695226421759 901021106024522
712 -1047613346564789 -93982860088492 1047865414834189
713 -2 -2 9
713 3 7 7
713 -11 -11 15
713 -15 -2 16
713 -33 19 31
713 -527 366 460
713 -3300 1042 3265
713 -78831 27220 77734
713 -147492 -32846 148033
713 -760043 504727 677133
713 -2076090 488254 2067049
713 -2461244 -479114 2467281
713 -17485574 -3728924 17541921
713 -630162458 -361582295 667578990
713 -2604901635 -500825333 2611058065
713 -11651636268 2196330286 11625564529
713 -29351227208 11043903385 28820500980
713 -46748260709 11848995787 46493128779
713 -44120917223 -38640078338 52363820178
713 -64586085951 25568771716 63221700082
713 -90653731970 29684352945 89580129292
713 -1842673033028 872550163654 1775002422801
713 -4755726344657 1318587177553 4721694690009
713 -6542698749359 -4958666618858 7380311976084
713 -10987035486590 -8288094691287 12376119238306
713 -151246570676421 84429221138881 141912669832477
713 -233079137783039 -129637391404590 245746148381368
713 -458545188957039 -191073428389460 469347690102118
713 -584789887806884 -257955745449186 601063541250097
714 -23 -14 25
714 -71 25 70
714 -599 -308 625
714 -3719 -1028 3745
714 -276893 6127 276892
714 -16428941 10091743 15046612
714 -283502132327 -113489831174 289439223241
714 -13247498620463 -1332077001020 13251986610121
714 -179118509205821 -101312605310240 189329448863695
714 -232155571796177 57818230413595 230953958537638
717 -115 -34 116
717 -349774123 213278594 321046310
717 -6449292139 4871556950 5344232546
718 -3343 1182 3293
718 -1277784 302405 1272113
719 -84 -81 104
719 -17497 -1402 17500
719 -21294 2903 21276
719 -47838 17538 47039
719 -275305 142681 261887
719 -23515303 8153743 23183879
719 -50659273 -13841816 51001418
719 -69501004636 8499496983 69458607042
719 -691485549748 -31701571001 691507759358
719 -1059126175627 -504520957843 1095989364469
720 -2 -1 9
720 -2 6 8
720 -6 -4 10
720 -10 -2 12
720 -15 -1 16
720 -18 -16 22
720 -54 26 52
720 -96 38 94
720 -102 -70 112
720 -127 88 111
720 -146 -64 150
720 -200 62 198
720 -263 159 242
720 -275 -61 276
720 -279 122 271
720 -287 -121 294
720 -912 398 886
720 -908 -382 930
720 -1208 206 1206
720 -1220 -747 1307
720 -2112 -1478 2330
720 -2891 1956 2555
720 -3606 730 3596
720 -10761 -703 10762
720 -13618 7612 12774
720 -14526 9968 12754
720 -22338 -1816 22342
720 -22041 9481 21440
720 -24094 3652 24066
720 -23717 -20899 28218
720 -31873 10044 31537
720 -96046 45828 92434
720 -120269 58941 115352
720 -176420 6543 176417
720 -185962 39324 185374
720 -245658 40372 245294
720 -455863 72615 455248
720 -912857 572706 830513
720 -955658 686222 819144
720 -1097098 -446450 1121208
720 -1359035 -754006 1432371
720 -2067237 1366160 1845397
720 -1879854 -1525156 2168050
720 -3412620 -2929022 4018082
720 -9420506 -116898 9420512
720 -7561394 -7106634 9249152
720 -14454632 -163711 14454639
720 -19695386 -734140 19695726
720 -18941437 -12945627 20774086
720 -22014422 13891482 19990220
720 -25949718 1238320 25948778
720 -43033617 -7439174 43107593
720 -57027887 38760183 50296046
720 -84122121 -3438535 84124036
720 -112161002 -61054738 117893520
720 -133416742 8471964 133405354
720 -335452379 -198402381 357152690
720 -470449715 -161579046 476719211
720 -568011847 -43398465 568096282
720 -737369950 298188136 720743154
720 -587278666 -582430113 736883017
720 -1082729156 -46300606 1082757378
720 -3511471994 1209119103 3463019753
720 -4301632591 2673680127 3925379452
720 -8034021398 882174176 8030474346
720 -7237937191 -6397669097 8622389904
720 -11210453978 -2903168608 11274982494
720 -12722256129 -11565050447 15334699868
720 -25349608122 -16888217026 27635778064
720 -33134442491 -19217435694 35162564435
720 -37466920744 -35256752175 45855318559
720 -51134714286 -28930053749 54051837005
720 -105103169138 -90439037128 123872775414
720 -136560679104 3089150606 136560152182
720 -111816146509 -99152075808 133378834621
720 -284729839699 69418237188 283347727363
720 -1775230711284 875920502842 1701095249546
720 -2346183730875 529563379603 2337155956082
720 -2715087753933 -1244542796234 2799594855221
720 -2825782427798 -2507375702092 3371612151930
720 -4696879801954 -3107572053402 5112467225848
720 -11798518600822 -152823356214 11798527147408
720 -46173289868438 22266074047047 44378477938289
720 -44784312908493 -27988483421524 48166363611901
720 -41850516193790 -38663397297592 50799939533202
720 -145062381154552 3862749810937 145061468173815
720 -173848754886704 -119739049632427 191029043460123
720 -307362252848211 -71390326781632 308640723027139
720 -520261327312351 -209959114426638 531418635798007
721 -2 0 9
721 -7 4 10
721 -15 0 16
721 -182 -135 204
721 -308 -276 369
721 -731 251 721
721 -1109 245 1105
721 -2569 1507 2383
721 -4858 1780 4777
721 -12359 -1112 12362
721 -12855 5470 12516
721 -21316 2905 21298
721 -74753 38321 71233
721 -210199 161014 172276
721 -237510 6969 237508
721 -2447511 -81389 2447541
721 -4558484 -1492375 4611190
721 -11353514 7342976 10220329
721 -65587062 47569818 55879873
721 -147716936 -135888839 178970666
721 -212009871 164789772 171616444
721 -491101219 -384024371 559427431
721 -1133545455 388859533 1118081619
721 -1479774161 1127527803 1217983935
721 -2012116750 1368385945 1774116016
721 -2406867168 874649436 2367732913
721 -6255040532 -1507854607 6284112868
721 -7933763990 626403641 7932462160
721 -21908818476 7544197681 21606484536
721 -24400020359 12579200970 23230408860
721 -146266015775 18971613874 146159547338
721 -511908074804 -158590848796 516932352241
721 -678702318105 503863536913 569509363449
721 -856404684527 -103516479950 856908525734
721 -764658998106 -718339964951 935141280792
721 -1298315988578 956774817673 1094914313336
721 -1507946629835 179796537641 1507094126035
721 -2560932405902 1283872356984 2448510074265
721 -8490887358007 -3471157410707 8680016216443
721 -11497789478206 7019938241524 10549453387417
721 -12070624909775 1488014856814 12063082459778
721 -13786879134141 -4654339609619 13961474523201
721 -14938709308038 -10672380636743 16569803623260
721 -64011549745935 2684065283172 64009976661772
721 -549641236498207 38043724112554 549580476575890
722 -2 1 9
722 -15 1 16
722 -80 27 79
722 -569 99 568
722 -639 256 625
722 -731 117 730
722 -758 -467 813
722 -9168 4009 8905
722 -11465 -2378 11499
722 -35583 3760 35569
722 -58322 2169 58321
722 -95489 -71172 107179
722 -117078 67981 108877
722 -6095661 -1599521 6132154
722 -112813769 -35362808 113960307
722 -464555195 299497606 418680261
722 -68074909016 32961813879 65394827059
722 -90019557381 61165209967 79404172840
722 -202607920385 77769827010 198714130963
722 -217525946387 140930059621 195688910904
722 -2051017174601 326792517190 2048248047147
722 -2239318827863 1689469204728 1857303600073
722 -4930829102237 931997426751 4919705047174
722 -6432412014311 -3005641106591 6644115163674
722 -91091251847865 23672037422338 90555220168075
722 -176009118069485 134587601918127 144460578781054
722 -169490802242544 -160256193182339 207890380898005
722 -1003685194171469 -633528966335561 1081614211647708
723 -77 58 64
723 -131 -47 133
723 -71438 31123 69412
723 -232874 88246 228571
723 -12441695 4682371 12216583
723 -398453810 287743747 340381720
723 -14022337154 -2787022118 14058940939
723 -3584282851373 1552394071351 3484459655329
723 -17427802363046 -8976467673956 18187961773555
723 -109944535510610 54594433897339 105260610174934
726 -877 -772 1043
726 -330342730 2117465 330342701
727 -1 -1 9
727 -1 6 8
727 -9 5 11
727 -10 -1 12
727 -22 15 20
727 -25 -22 30
727 -11218 8415 9344
727 -45856 35208 37511
727 -71353 -26416 72540
727 -84126 28271 83048
727 -114805 81269 99207
727 -353326 -114006 357239
727 -370944 -57292 371399
727 -577411 245619 562199
727 -940777 -299398 950778
727 -973207 520503 920807
727 -1107712 800391 945944
727 -22860880 -20097553 27173634
727 -35917441 8313270 35768372
727 -75178701 18075473 74828771
727 -150417787 14310209 150374601
727 -1629200257 -1476209562 1961022272
727 -2103723094 -1784612721 2465886188
727 -9442893133 -8686763529 11440799837
727 -146827015024 -6603638649 146831467520
727 -189125740045 78976626191 184418933061
727 -2127306038748 720941922464 2099339313095
727 -3541750841008 768688386695 3529639852104
727 -3488404967856 -1474745681104 3574137694343
727 -6347431992766 2757880464788 6168914639151
727 -8929155694993 3735502684853 8705685534243
727 -10259163672826 4490421723380 9963994266687
727 -34311233958480 24427852152728 29555171264135
727 -65227369632108 35313536092418 61576669072943
727 -70871458420017 20456823163178 70298708456192
727 -175800089981746 -44169071574646 176724603922599
727 -236220509205376 -152375242086265 255703636120512
727 -492966707510479 250696329722019 470331677309843
727 -593380560496504 463541830475406 478164103860575
728 -1 0 9
728 0 6 8
728 -10 0 12
728 -91 -29 92
728 -91 -60 99
728 -288 -91 291
728 -762 384 728
728 -1738 -920 1820
728 -2682 728 2664
728 -3185 1913 2936
728 -6778 -5824 7984
728 -12285 -7363 13110
728 -17472 5676 17270
728 -148068 -94276 159846
728 -134268 -130906 167076
728 -333738 60920 333060
728 -356538 -279828 406628
728 -445354 242596 419936
728 -1592137 19665 1592136
728 -11629972 904176 11628150
728 -14586710 9884258 12882506
728 -14320708 -12589304 17022134
728 -17576920 -13023738 19694880
728 -133480893 14022213 133429292
728 -537847674 -259151572 557198100
728 -7071661738 1942668000 7022451300
728 -16128962352 -14484223504 19340605830
728 -55879775296 5033859020 55866155254
728 -69256224798 6057551303 69240774057
728 -167668596409 -19568735095 167757400618
728 -1558885671579 723266633550 1505157795323
728 -16748576879034 -286621533078 16748604859094
728 -19071054263170 -9105532800327 19739270999271
728 -84931153253818 -44658333223868 88862179862348
730 0 1 9
730 -5 7 8
730 -3965 -2716 4351
730 -1596510 -19701 1596511
730 -8757612 -2675519 8840073
730 -163118399 -69763466 167265665
730 -240170558 154857677 216443269
730 -13583531822 -8155004609 14500072043
730 -1243396879329 -875837069792 1374042519843
730 -6118402538247 1884107994265 6058258001562
730 -12102743658792 4416437819557 11903447653125
730 -32215099921616 -24411869463499 36337674804085
730 -459002537624335 292940570107528 415178669440537
731 1 1 9
731 -2693 1908 2326
731 -14600 7186 13995
731 -564614781 249161560 547953988
731 -90893010533 -36714931832 92847532446
731 -23619714402917 1731007874164 23616614960430
731 -63762110023020 -43431126011846 69874207646923
731 -103764982151613 -41274053999456 105897601170664
731 -187860656856557 -173308476542774 227891066483322
735 -1214029864 815238200 1076499359
735 -122313207459937 -28499279349856 122826791331584
735 -857556020813401 475896748252490 805621184663996
736 -1 2 9
736 2 6 8
736 -10 2 12
736 -16 -10 18
736 -37 29 30
736 -82 -27 83
736 -238 -112 246
736 -312 -202 338
736 -436 -202 450
736 -1015 471 980
736 -1126 -466 1152
736 -1498 -238 1500
736 -4423 743 4416
736 -8104 1722 8078
736 -8187 -3454 8387
736 -10234 -4606 10536
736 -26274 -1606 26276
736 -25917 19508 21533
736 -38491 4227 38474
736 -46192 21999 44465
736 -54325 -20779 55320
736 -59779 -2205 59780
736 -447487 -128296 450975
736 -490578 251084 467594
736 -613642 125052 611906
736 -1061566 -902586 1245392
736 -9351618 -9010531 11571419
736 -13375642 9660308 11425458
736 -14878378 4657074 14724704
736 -22055239 6176999 21892536
736 -38976334 12690888 38522582
736 -48330904 32490090 42835550
736 -104131222 -80392728 118135646
736 -159368685 -40080187 160209254
736 -222357670 -100260258 228954572
736 -230471323 115879571 220260798
736 -1141619758 596129760 1084640822
736 -1535652382 -713255377 1585318233
736 -2409272970 987818096 2352597650
736 -8428770904 -2628792130 8513158410
736 -10399469503 7869263198 8605987191
736 -11036919462 -5041014520 11376879854
736 -31754401726 -23149433596 35416784022
736 -181936591000 -108129469762 193868236554
736 -839977920130 -136537719453 841178746517
736 -1153573841899 235399098483 1150297143122
736 -1790101086868 364185357870 1785062438282
736 -2137585452952 -1906501222230 2555906230814
736 -2788415881144 -1921258128702 3064261019462
736 -8583293041027 -2515514943573 8654716800746
736 -8638274307342 3679783397270 8409696483224
736 -9997739816548 3591631500615 9840780742937
736 -92158905425530 -15003006387198 92291252845712
736 -142562943302908 -36296624054074 143342935374738
736 -771354500838951 188662588141199 767573921247242
737 0 2 9
737 -119 50 116
737 -152 98 137
737 -723356548 -102663644 724045217
737 -8126251047 2839393158 8009016572
737 -318237654496 231760869466 270447309353
737 -7300837092372 -6204730983766 8563650593961
737 -18910097292911 -8777548916314 19520569837958
737 -70847100959921 -34688251539949 73517137475063
737 -113227455178071 -92668989379896 130987091095994
738 1 2 9
738 -4345 -2133 4510
738 -177875 -6579 177878
738 -512215507 39014886 512140045
738 -9408460043 5360684046 8788392869
738 -1738281809333 -445441403844 1747977749519
738 -4164175328687 447635738370 4162450385081
738 -4566605991279 1151140905937 4542092197724
738 -79332998810105 -72192797196133 95666758056570
739 -9 -9 13
739 -32 24 27
739 -260 -172 283
739 -3707 -2293 3979
739 -66644 36580 62747
739 -263869 -35774 264088
739 -1164325 843436 992752
739 -1934802 1242027 1746454
739 -2637125 1127446 2566562
739 -33807974 -21496805 36487142
739 -61447271 -7067085 61478415
739 -58754438 -29363216 61103843
739 -172765300 -93169028 181362331
739 -5842023658 -5827941158 7351627867
739 -495064228472 -493629330917 622839225560
739 -6023150586987 -4363538094735 6706162859773
739 -22586013633460 16493981787190 19160729568979
739 -45434811591551 1719752845229 45433990281301
739 -104809467787523 29288266035661 104041496840825
739 -206799462988059 -120626687137793 219663425079255
739 -256585895751641 -253755072372369 321504555748389
740 -11 7 12
740 -15 -14 19
740 -35 24 31
740 -581 -386 633
740 -36689 -8603 36846
740 -104055 48667 100378
740 -1250316 418645 1234471
740 -11577300 4603633 11329387
740 -661187948 -546773381 767734497
740 -5620034253 -1257777815 5640955948
740 -86326117017 -72192535130 100648113037
740 -128703411776 82531341975 116219180581
740 -7674505832553 4947382634248 6916827019045
740 -13390128381485 -13377702238832 16862680263177
740 -207505659934077 156557492468761 172103506573348
741 -11 -5 13
741 -16328 -10307 17596
741 -146507 -66677 150973
741 -3726404 -2879963 4228978
741 -8066051 3006094 7924402
741 -8067488 3531064 7835389
741 -59751644 -30269099 62236174
741 -14004851786 8347228756 12937073461
741 -151921442051 -94013767544 163082357776
741 -772697640870947 323726762879962 753272736616846
744 -10 -10 14
744 -496 -196 506
744 -52417168 -28263508 55024442
744 -164458930 -48358933 165841061
745 2 2 9
745 -2911 834 2888
745 -1518628471 -384213198 1526782322
745 -1732199640 -84891586 1732267601
745 -1769364007 -998861391 1869679919
745 -111339019753216 3759050362628 111337591438329
745 -353756170779772 -206465359547719 375797305551228
746 -23 17 20
746 -67 -30 69
746 -58 -51 69
746 -135 68 129
746 -29031 9833 28650
746 -30703 18910 28097
746 -55855 7145 55816
746 -325201 48635 324838
746 -492199 -86111 493076
746 -20991909 -1349041 20993766
746 -40332307 -29317500 44947629
746 -225184576 -31779787 225395365
746 -332772637 196631055 308104824
746 -561164465 188307038 554005499
746 -1360051954 -1167556049 1601475419
746 -2822376862 -475715839 2826874657
746 -7735070722 3011327541 7579843197
746 -10267699758 -1153503873 10272550235
746 -96558156529 18356378008 96336510947
746 -230795852667 -109102566315 238652328344
746 -227713597025322 -40333143751735 228134599214889
747 -338 -70 339
747 -39029 5267 38997
747 -17578297 -8023947 18118807
747 -73669467 -7488581 73695251
747 -3073778064655 1981556142709 2770293498357
747 -6550105944139 2123523384619 6474847946643
748 -2 3 9
748 -15 3 16
748 -38 27 33
748 -53 -50 65
748 -96 61 87
748 -119 35 118
748 -141 -39 142
748 -485 89 484
748 -2825 1322 2725
748 -4229 -4192 5305
748 -11297 2229 11268
748 -16892 12853 13919
748 -19775 -18061 23884
748 -83803 -14585 83950
748 -255707 -62456 256943
748 -626678 -44935 626755
748 -1346752 922483 1183489
748 -2306477 1131618 2211849
748 -6690135 -4302069 7237168
748 -11392964 2053861 11370671
748 -13434824 9065235 11887713
748 -19733258 1336767 19731213
748 -47342621 -17149600 48081169
748 -100979481 20170029 100710520
748 -162744878 -1710641 162744941
748 -197597129 131144989 176083532
748 -301081817 -72544386 302479173
748 -642523395 -55499817 642661396
748 -1004668773 -744403367 1125722412
748 -1360833861 98118970 1360663809
748 -1405617389 55289810 1405588873
748 -3186658280 -1227313629 3246222033
748 -4690870604 -708265733 4696246649
748 -8061414936 -4240674345 8435000509
748 -60357824643 -52418385294 71394937279
748 -88575581561 68112674509 72363768020
748 -93854298883 62589410884 83469149911
748 -136207328410 -59594185967 139908521371
748 -139533043142 -99181996827 154560594039
748 -299029600657 214583455333 256410820384
748 -306955453094 224832972229 259904170007
748 -383649071174 138983840113 377470090955
748 -655440605396 -381920959939 696091979287
748 -804504817334 -581107196849 895005071501
748 -1289228973664 -1210771733369 1576451330701
748 -4355043910301 1792901639049 4251303160230
748 -5959059145789 3334263174556 5588544284401
748 -6871635855542 1822221775107 6828654364857
748 -15523548044211 7696519638159 14865401492170
748 -29272408971077 -16936436752839 31051893827100
748 -234722968645307 20276409253967 234672521795212
748 -233169491132911 -195213007337141 271966267631890
748 -412042951355863 171534576263563 401885164136872
748 -456935629550023 116566200148948 454392868057147
748 -590048489183456 -555053614308439 722042211785227
748 -766566126874325 -637678817715306 892009276497729
749 -20 -8 21
749 -275 175 249
749 -371 159 361
749 -1451 856 1344
749 -1869 799 1819
749 -29099 -17180 30972
749 -74423 20755 73881
749 -5123678 1938240 5029501
749 -18757655 6936621 18435967
749 -23140991 10295043 22440817
749 -36062292 7660252 35946709
749 -533683395 -284891876 559478050
749 -3069058358 419741028 3066439069
749 -4226987438 1289261541 4186623490
749 -7436637827 -7201492382 9223823160
749 -52607496683 33070587096 47830668940
749 -105065411462 -6517698572 105073771485
749 -207520846251 15028722310 207494569210
749 -235136324606 -30679146939 235310283994
749 -509272353071 -490231073889 629876139109
749 -8852029689452 -3074923138091 8974019775012
749 -26034507540155 18334823421621 22560354533467
749 -28021496981489 2310609604107 28016259084115
749 -188484981138755 138774281638722 159052622509276
749 -280495887710787 158975704449154 262321434233692
750 4 7 7
750 -5 -5 10
750 -290 -215 325
750 -1175 -275 1180
750 -3185 -1025 3220
750 -301775 52645 301240
750 -12968345 7130740 12205735
750 -73266182 33401479 70874959
750 -131992736363 29557183084 131496829057
750 -7226973929336 114278346961 7226964404485
750 -25809462147845 19903511852395 21035195824630
753 -16 -4 17
753 -2158045 -219241 2158799
753 -18722335 -10136170 19664462
753 -131464784791 -13760549632 131515019198
753 -1088712001519 -734918176918 1190521719014
753 -517004297354827 304877756787119 478928941839053
754 -253285 -238441 310050
754 -3912759 -1005823 3934790
754 -1668867253522 1112711320503 1484327897195
754 -29327676957048 8763123497141 29064527272445
754 -958324539847399 -547639359812454 1014571204871873
755 -1 3 9
755 3 6 8
755 -8 -4 11
755 -10 3 12
755 -114 80 99
755 -154 112 131
755 -145 -99 159
755 -298 -214 331
755 -373 -199 391
755 -370 -284 419
755 -757 -628 880
755 -1117 574 1064
755 -1186 542 1147
755 -1269 -244 1272
755 -1717 1184 1504
755 -1762 -725 1802
755 -2347 -1039 2413
755 -7232 -778 7235
755 -7458 -2220 7523
755 -9784 -3956 9995
755 -11242 -5061 11574
755 -11431 -5271 11793
755 -17653 6572 17344
755 -19666 15342 15867
755 -25057 7855 24797
755 -25269 -20728 29256
755 -30829 17114 28960
755 -53362 35235 47652
755 -73166 7568 73139
755 -80173 -11412 80250
755 -257805 146708 240882
755 -289525 207884 248176
755 -356789 231524 320780
755 -1297102 854096 1159603
755 -1423273 -594721 1457077
755 -3224413 2010286 2939516
755 -4462462 1577523 4395756
755 -5554005 593414 5551746
755 -15616061 10375721 13909535
755 -35564239 2504375 35560099
755 -50939900 -11713909 51145544
755 -80268315 -338127 80268317
755 -151772170 -24402032 151982147
755 -214192792 43623626 213587923
755 -239047013 -143427526 255149162
755 -287381980 -210125109 320792244
755 -548781828 419731620 450330443
755 -1676737189 -455909658 1687898046
755 -1763336684 139944470 1763042819
755 -2431157653 -173570706 2431452522
755 -2350829790 1406707251 2169269684
755 -2483976318 -1171153293 2567890664
755 -2603679307 -823438711 2630848309
755 -4070326374 -7353429 4070326382
755 -10923839053 -425204425 10924053793
755 -35779169813 -31493084422 42550198910
755 -57454849909 15662991111 57064183737
755 -92245625500 16904416028 92056006987
755 -185932015186 101482789859 175253032768
755 -246774866538 -26022107197 246871279320
755 -323045908787 -86257111423 325082947685
755 -309436958813 -280278346300 372403400078
755 -485918890134 -166258066293 492321972806
755 -1339915141265 949788352529 1157006953931
755 -1516731449088 -1308866065264 1789596354891
755 -2134065784348 -129027618612 2134222993995
755 -4787417889201 1944795067109 4677955374903
755 -5200848409765 2598426579362 4974977973778
755 -6108892850020 1918970591299 6045110427686
755 -9191700508789 551570391336 9191038412532
755 -8813004279328 -5534282077488 9487529904459
755 -14549863799404 2232160942500 14532330612939
755 -21764171410656 5884665449291 21619812496680
755 -33282014302749 -13633618056517 34027772281773
755 -35938390676029 -22296289375082 38597415597008
755 -46501169077503 4001971042881 46491286616081
755 -47727193976130 37673725126563 38086226854352
755 -179033224003077 140879621055267 143297339114285
755 -228852082864903 59133380907035 227528407433143
755 -426319299958042 -143207448238254 431639126859243
755 -905534427955114 67304457842298 905410474181643
755 -942794562888406 159313582484454 941275755020043
755 -980678455581421 670115985027690 862773135699756
756 0 3 9
756 -14 5 15
756 -51 39 42
756 -177 93 168
756 -983 756 803
756 -4578 -1419 4623
756 -6804 -747 6807
756 -138183 21756 138003
756 -1322823 -1024557 1502256
756 -5744283 -5641818 7173375
756 -15518589 -10721928 17065353
756 -24577980 13897587 22997337
756 -33512304 -28946427 39555687
756 -57637731 42780495 48371988
756 -449110545 -61392707 449492624
756 -1329149859 -154109382 1329840087
756 -4189807511 3137197812 3494510819
756 -6827658585 399177861 6827203740
756 -19726405034 -8363146153 20215253133
756 -37220715423 -18110563128 38598337515
756 -1457108022193 848429433717 1354116725710
756 -1230508813969 -1185715657691 1522648974546
756 -3887108042471 994800554748 3865266861875
756 -9880293505586 -5662392636459 10464940565231
756 -44355726917796 1642154250661 44354976628871
756 -72896946389601 -47778491566554 79181221260741
756 -194849160566816 126744565219803 175024575365105
757 1 3 9
757 -6 -3 10
757 -104 -59 110
757 -195 -89 201
757 -264 172 237
757 -955 -776 1102
757 -1453 757 1381
757 -4544 -1412 4589
757 -5457 -3975 6085
757 -46976 -10771 47164
757 -73195 7570 73168
757 -147692 -68267 152402
757 -191058 146701 156282
757 -606182 260218 589757
757 -4035099 -2593125 4364461
757 -7078956 -3756203 7415250
757 -11314800 7001901 10339336
757 -22203962 -21996406 27845101
757 -52348214 -1738376 52348853
757 -162894707 94139043 151656957
757 -177555707 40683470 176840860
757 -293114461 -207023039 324138793
757 -1892315955 1395167842 1595355414
757 -2031385905 -1192019091 2159901937
757 -6357031844 -460694996 6357838253
757 -11878231523 1837755763 11863549853
757 -12569240011 7246695850 11708737792
757 -72624969980 39119119854 68625425157
757 -81368224598 7130025149 81349971370
757 -211291319658 37876854061 210884808042
757 -416961447864 -174259806524 426869751405
757 -858363188996 -71296043122 858527115781
757 -2015756722707 -1254326228036 2166151921536
757 -2929097028576 1219583608660 2856853069677
757 -6689669196648 4139336514349 6113131801200
757 -34369519106787 10650099570903 34025208161977
758 -663334553003 109962567936 662325744409
758 -101433242878565 77308024343011 83471297139078
758 -930395267860313 -698249403713424 1046417447600959
759 -83 43 79
759 -24032636 -22211012 29176807
759 -657522601937 -468726293318 728894224564
759 -792400178897 -546708205007 871077214855
759 -29696364374774 22580740702102 24482571432295
759 -222173917064858 134681692110016 204272812123615
762 5 5 8
762 -979 -466 1013
762 -145717 -75112 152087
762 -5175574 -1817293 5249207
762 -9229510 6032981 8274941
762 -1227079588 -332857231 1235189945
762 -60673580557 6998810756 60642522479
762 -213707480746 39106715861 213270076973
763 -13 6 14
763 -204 50 203
763 -2062 819 2018
763 -4378 3174 3731
763 -23884 9966 23291
763 -73020 18668 72611
763 -79450 18188 79131
763 -453943 -96921 455411
763 -3697501 670404 3690140
763 -537044172 411356150 440174171
763 -824369572 623017827 682851512
763 -1133197507 585288137 1078560837
763 -3615821398 24057722 3615821043
763 -4539665094 -1298667934 4574818451
763 -40563649024 29079285830 34802763483
763 -927539995696 -511319030293 976685246586
763 -633879877633255 -10122487168237 633880738083831
764 2 3 9
764 -25 -20 29
764 -30 15 29
764 -43 -17 44
764 -635 404 575
764 -2603 1934 2183
764 -3870 -1069 3897
764 -8392 3461 8191
764 -26689 -9440 27077
764 -71850 -70971 89975
764 -208168 -76551 211563
764 -578374 333355 538817
764 -4704268 -291485 4704641
764 -6019366 4440989 5072431
764 -8595597 -653686 8596857
764 -11115171 -5365986 11517311
764 -71994893 24489950 71037641
764 -186292182 32597535 185958893
764 -207041907 137481618 184462175
764 -788540596 601135355 648781225
764 -1806470818 598740841 1784274515
764 -1967647739 984800408 1881720191
764 -12548218997 3099162905 12484884308
764 -15368258582 9023192411 14252357201
764 -16038754021 7846095874 15386714801
764 -30045733665 19365629925 27081156404
764 -96305971096 -1466629015 96306084475
764 -120516987673 41971241942 118795692757
764 -302667238117 -99289599004 306187843081
764 -630870575661 -227419391806 640571643321
764 -1558108814807 522189434555 1538307299768
764 -9220303652134 -1262427119651 9228185645039
764 -13829714993014 -10197693616029 15474566191113
764 -56803458126021 37629113408444 50658353957481
764 -78879411929887 1251173288835 78879306998748
764 -186991852834674 115335976195371 171044372574353
764 -232983615206283 162863744642183 202686851466054
764 -610932023132496 -535528524034467 725335658606567
764 -1065475104788734 301385298835391 1057375497564013
765 -6858 890 6853
765 -1254378 539336 1220221
765 -10923804619 5175878122 10521865026
765 -1366237790308 -1007842228155 1528911597928
765 -19813288589499 9358335459404 19091381602720
765 -33363544159014 18108565012402 31481106718901
766 -3 4 9
766 -20 -19 25
766 -160 127 127
766 -269 -110 275
766 -783 -563 870
766 -2133 1395 1912
766 -5981 1171 5966
766 -12983 -10363 14890
766 -20915 8954 20353
766 -67185 24879 66028
766 -185051 -28370 185273
766 -1027407 -572508 1083541
766 -5913123 -2427998 6046545
766 -9078240 -5357673 9661927
766 -38175261 4884475 38148588
766 -132894219 37194313 131915862
766 -276111190529 165052517536 254857439999
766 -611366835344 -221061788643 620853089193
766 -1685932730933 473170428686 1673416336363
766 -2135632705293 -1797046534076 2495662043499
766 -12838796350617 -8169316302825 13858230204184
766 -16381797470559 -2204597869403 16395095622588
766 -49686573531258 -40354734374897 57325304805351
766 -200295495636486 -301661659029 200295495864571
766 -621997291003955 -158675066302847 625420550401754
767 -657680046 506339860 536774887
767 -1391449376 -1251787314 1669770583
767 -18342507065 7617213120 17893742698
767 -41709719489 -28121542254 45597230110
767 -270941667837 -125026851707 279540256567
767 -281859389408 175911751935 256869053584
767 -367565564808 83629480231 366116792242
767 -57414454016816 816127885564 57414399048639
768 -44 28 40
768 -30500 21706 26278
768 -1937723 -496589 1948534
768 -36077624 -22900052 38922820
768 -48608683454 16104649693 48012135115
768 -199668946715 158050092730 158902311907
768 -7491596506076 4933642661878 6697077078298
768 -55659576186662 -18407646399146 56322753185068
771 -52 -40 59
771 -325 116 320
771 -325 -262 374
771 -16987 -1513 16991
771 -18277 7142 17906
771 -48286 -19078 49259
771 -121288 46880 118907
771 -3077965 -58378 3077972
771 -36460573 -303358 36460580
771 -92584246 -57075790 99313643
771 -5821585222 -1309275517 5843576468
771 -1367683064830 -25388640106 1367685981083
771 -4903385924032 -2488500638917 5108347650428
772 -7 -6 11
772 -24216 -4165 24257
772 -5370204973 -196825446 5370293105
772 -6369525543 4372890890 5591290859
772 -6986735497 1006992842 6979755693
772 -12903241417 4181895362 12755127693
772 -505854040044 -458903771035 609195307511
772 -2568625364781 -2111643999610 2976229765217
772 -5306339324083 -5295697928142 6678871681463
772 -503730777406899 78761951513942 503088111334727
773 -94 30 93
773 -474 302 429
773 -1699 296 1696
773 -50035 36306 42618
773 -75802 -50403 82602
773 -585917 192971 578855
773 -7084003 -4764864 7739964
773 -58362181 17202943 57859643
773 -115074336 29924253 114395828
773 -1226214531 -1097885155 1468541379
773 -2394940635 1278334698 2266806236
773 -6688248187 -778463103 6691761687
773 -8767093635 2309075955 8713372397
773 -17063038928 10064175389 15805565036
773 -124552549950 23255590397 124281717750
773 -418166470790 -170986566460 427486615397
773 -5725906536584 233020409330 5725777894853
773 -89798184333219 65747843780343 76052910534665
773 -112949329433155 -20879426882726 113186660681774
774 -64 33 61
774 -4607 1797 4514
774 -98393 39408 96239
774 -488217 114799 486092
774 -645177 342991 611096
774 -18304371 10718006 16986889
774 -25174822 -6201015 25299613
774 -29418447 -28220243 36325784
774 -35992280 -27684451 40785345
774 -61653384 -20287465 62377087
774 -13300071304 8021036379 12246355099
774 -11204504726935 -11099736414138 14051101468141
774 -394030996695736 252305244187519 355995195712791
774 -423759878863507 -222418310253255 443272104103498
775 6 6 7
775 -50 28 47
775 -953 434 922
775 -1857 1384 1554
775 -2076 952 2007
775 -10406 6138 9639
775 -152489 -30832 152908
775 -224926 -86996 229183
775 -461700 282639 423286
775 -1638289 291280 1635214
775 -2085064 857239 2035600
775 -99297956 13761279 99209778
775 -443514912 189574063 431655486
775 -949181569 205836832 945943906
775 -1052353043 -555084931 1101501397
775 -1431442712 -290473674 1435418703
775 -69094061954 28225096535 67486956754
775 -83847784812 8253823359 83821116274
775 -455151005810 -387472417481 534222020906
775 -616605918250 -456292796681 690649053106
775 -2852386379073 -1286010098928 2936987812114
775 -8841477954786 -3974523842585 9101479312086
775 -9614426875998 7402347968406 7846667920951
775 -61479009836545 37989141138226 56204325145324
775 -103439658508652 71062086980415 90772327177602
776 -6 -2 10
776 -26 -11 27
776 -44 34 36
776 -111 -65 118
776 -398 -260 432
776 -590 202 582
776 -959 -918 1183
776 -1460 676 1410
776 -3932 -3368 4626
776 -6336 -1982 6400
776 -16268 12802 13020
776 -22254 -21632 27652
776 -180338 122926 158838
776 -467678 -229364 485388
776 -568874 37882 568818
776 -588116 190188 581410
776 -1898786 -309158 1901514
776 -2911959 1760239 2679496
776 -4343826 -2594441 4632697
776 -6327602 2271894 6228430
776 -8153574 5819914 7013086
776 -23313618 235402 23313610
776 -44204528 -33554196 49887154
776 -98095790 31535380 96997176
776 -196516436 34739256 196153906
776 -281178941 65512902 279988429
776 -1137768050 -193180122 1139621374
776 -1589896686 -424070168 1599890404
776 -2195359155 215706508 2194664779
776 -3555866538 -1930361006 3736195354
776 -7653356471 1747398952 7622871759
776 -17305542671 4885356262 17174780319
776 -16348051484 -8553392796 17093979106
776 -24712303085 -6352411074 24851434525
776 -26403394002 -3560886989 26424965437
776 -115432194453 -18545661563 115591544590
776 -124138677968 -89569414937 138061983921
776 -193848115952 80857502052 189040475026
776 -345926089748 183120129282 327897973540
776 -418884387480 297952123600 361006303426
776 -731677694537 -297459400823 747711620466
776 -812433852050 -107103507449 813053838825
776 -939480770630 -254960060574 945698734630
776 -1096758992205 542657398690 1050557412301
776 -2997149365964 -618397382366 3005899156356
776 -10746105129390 1745248551124 10730738819128
776 -20189546310927 -6754680305522 20438487119743
776 -30164002593428 6022766115234 30083752650124
776 -32746653711384 7327543813516 32623895874994
776 -31732532146916 -19422245716112 33992996647410
776 -39621333539048 -10794171294860 39886601072082
776 -46084073196755 33088425843051 39503019725020
777 -1029653 -789785 1165759
777 -514473023 -312499262 550346188
777 -2945237057 1965168241 2618748649
777 -208043322505301 71037952157737 205245004141765
777 -639043764042899 185362767014257 633802307125627
780 -31 -13 32
780 -20171402173 3019120913 20148832040
780 -9386283025405 -691658550679 9387534750014
781 -940 -358 957
781 -1429 923 1287
781 -2046 -1915 2498
781 -22108 11709 20954
781 -435024 97268 433397
781 -12253102 2113565 12232104
781 -60945819 8111942 60897878
781 -26816181058 -24007900107 32114619746
781 -32726448851251 16112790103385 31368973249743
782 -7 5 10
782 -2689 1903 2324
782 -89881 -23569 90418
782 -1124253 735042 1007891
782 -2821008 1735361 2582517
782 -116504891433 -84111811561 129593211180
782 -597214687062 296254581839 571852488231
782 -859109125879 -38805134796 859135515693
782 -23929714017127 5492415537117 23832874505328
782 -70302685324419 -15579707434111 70556808289338
782 -348258667592739 -103428722376442 351273369046929
783 3 3 9
783 -6 -1 10
783 -9 8 10
783 -9 -6 12
783 -60 39 54
783 -120 86 103
783 -125 -99 143
783 -320 -130 327
783 -337 144 328
783 -451 -107 453
783 -522 -289 550
783 -701 -181 705
783 -699 -207 705
783 -22752 5295 22656
783 -33585 3702 33570
783 -39859 -30663 45169
783 -60225 -46230 68202
783 -204009 -130670 220508
783 -301392 -155409 314580
783 -403012 158167 394722
783 -439245 157827 432345
783 -627975 413089 561629
783 -1137399 -450711 1160517
783 -1724020 1244343 1473226
783 -2714476 -1579793 2882256
783 -4917012 1942884 4813743
783 -13441478 4050399 13317746
783 -13583520 3835452 13480815
783 -20339632 15220126 16971975
783 -23456048 -6157620 23596655
783 -25122150 8494327 24794180
783 -147012600 32265415 146492702
783 -178696836 33953358 178287303
783 -215871423 162814377 179087373
783 -553541145 -82458252 554150406
783 -525030540 -403867410 594960327
783 -828155254 595152463 709513710
783 -1515980344 341986287 1510156804
783 -1698624762 -1043435097 1820861544
783 -1975560444 -743987134 2010123991
783 -3705109521 2604001176 3214190532
783 -4654910814 -2636663081 4921350332
783 -5332512302 -3864921769 5937937920
783 -7480874393 5928547533 5946572987
783 -17763204169 6887989548 17411034250
783 -29374597469 4535033123 29338522185
783 -66528492453 40987016621 60876237799
783 -99469375048 -26552496825 100096108030
783 -178792103022 101517919860 167139522711
783 -190929416728 -165631463433 225744342538
783 -255633230629 109321001713 248787220995
783 -208966117084 -200905306692 258302645935
783 -267392914937 156995290620 247977134846
783 -348940776718 80427071359 347510687346
783 -820254332286 433907679895 777601028504
783 -868523539984 -638393282217 970940635090
783 -1640125200720 928505523620 1534244665327
783 -2065622454417 -913777896580 2123587828816
783 -6294626663103 -1674065329421 6333850724891
783 -7301316770647 -1474453494789 7321305316075
783 -19725676458615 3637221829211 19684368466603
783 -45952752450952 -14568343124025 46435732922206
783 -50737870145265 -13446005233502 51050707858406
783 -147160841808739 48783612600579 145351727498767
783 -236172668382673 -216979640341140 285979251964300
784 -6 0 10
784 -14 11 13
784 -30 18 28
784 -112 79 97
784 -282 78 280
784 -4202 -3276 4782
784 -75881 2585 75880
784 -126039 26119 125664
784 -311946 -194712 335422
784 -602846 261042 586068
784 -48691006 -30673145 52450705
784 -104388425 6132700 104381369
784 -126043006 98107330 101901520
784 -1688050826 567613107 1666381173
784 -6139087587 3588543294 5699665387
784 -6309956822 3873110362 5780333384
784 -50344207368 -13993805181 50702059693
784 -73388244384 46126351801 66728136183
784 -270243109519 13693463056 270231389503
784 -437519204594 243324791286 410838543108
784 -882089969525 -489100607184 929608388517
784 -1592990116462 865494253708 1502820606370
784 -1659260348714 219464513576 1657979558878
784 -4575612522046 1679870615554 4498856324536
784 -7579401377016 4361960019646 7063521505014
784 -14135206929452 -1461371710030 14140411640098
784 -15479630429466 -2459916650991 15500309865751
784 -208907319936771 -70170192127854 211513608606619
784 -513060202051883 38733528198963 512986604127774
785 -2 4 9
785 -6 1 10
785 -15 4 16
785 -26 -26 33
785 -119 -68 126
785 -941 -839 1125
785 -2229 1549 1945
785 -2348 -786 2377
785 -25010 -4607 25062
785 -35375 -17202 36682
785 -36719 23122 33366
785 -56006 3610 56001
785 -51332 -29252 54321
785 -191873 -92997 198895
785 -253583 184731 215461
785 -1998659 1029429 1903135
785 -2054538 -1342196 2230057
785 -6736427 1229439 6722749
785 -6799007 4371075 6133837
785 -15493047 -1793330 15501052
785 -27662348 -25039119 33281896
785 -49123154 23203849 47332920
785 -58159103 1612258 58158690
785 -95456676 -29773967 96412624
785 -833984591 321356436 817766620
785 -1958465156 -195973095 1959119026
785 -4773318470 1541647972 4719101433
785 -39242220104 27404456049 34156792300
785 -56370213338 -42076149914 63298138401
785 -64465390541 -49141920083 72847157457
785 -94265381564 64641475945 82793646534
785 -112030505919 83537751097 93716948791
785 -165572219792 70683424434 161161836889
785 -200885229299 -186365413643 244295097231
785 -2540691528998 1928448362617 2097557265204
785 -7963936623746 -7809437793887 9937556457774
785 -12255242789264 2652763565433 12213670437898
785 -13365533439887 1478144066569 13359504341559
785 -48882319763156 -23135644885175 50552136968526
785 -125922279146243 52131447145737 122870588924779
785 -152047278511364 -90310986553914 162001792177897
785 -473871892399079 365434934180733 386215721198683
786 -22519801850 12791387317 21050373397
786 -343680535331 -3886505411 343680701002
786 -548172948160250 377935686060853 480213828139669
789 -19022888796058 4836228687485 18918117957926
790 -4 5 9
790 -16 -3 17
790 -22 -9 23
790 -316 -115 321
790 -2434 -261 2435
790 -4365 2939 3866
790 -18559 -1011 18560
790 -18139 -14424 20777
790 -341743 96024 339197
790 -2709216 1288559 2608343
790 -6837958 -3501115 7131153
790 -21273247 2261442 21264725
790 -57115876 -31302723 60092177
790 -174117766 -57002737 176130879
790 -456780193 -176937846 465463727
790 -8709108250 2233728909 8659849721
790 -14220931524 -9674050195 15579317729
790 -23339783865 -5165774566 23423832071
790 -25121835499 13814711132 23644094841
790 -36941581993 -16357085496 37981030127
790 -72287366917 -44349176538 77471062115
790 -212975425009 160413084290 176863841439
790 -501499961083 -212254944000 513866414153
790 -6607657017229 -3370461124612 6887917286643
790 -64493489016895 -41508445371394 69779708160549
790 -449168169225169 263932554313824 416468789417495
790 -839988151005322 -398309092484983 868839209813565
791 -4 7 8
791 -84 -57 92
791 -98 -73 110
791 -406 143 400
791 -721 -116 722
791 -1386 -489 1406
791 -12796 -9105 14178
791 -15641 -8338 16394
791 -34216 -11384 34631
791 -101241 -94944 123716
791 -162211 -106537 176275
791 -235870 67280 234031
791 -410399 -161737 418607
791 -809366 394700 776783
791 -941050 -871745 1143656
791 -1630969 1288140 1300800
791 -2480844 -2141305 2927400
791 -6540705 -3404562 6834764
791 -10680460 6304031 9891550
791 -10776360 -4148094 10977455
791 -12101953 -5000954 12380168
791 -26859553 10220607 26356905
791 -38775094 26343375 34204380
791 -222006969 -121915825 233641905
791 -948016282 -634666753 1034670796
791 -918506308 -732533470 1053122287
791 -1712967865 -205919344 1713959200
791 -1360026444 -1341280401 1701798626
791 -2083474162 1647361375 1659900164
791 -2691868921 -1396460234 2811725786
791 -3605841780 1181290398 3563075999
791 -3789323697 2245036248 3505986938
791 -7048933561 -4152670816 7499882032
791 -11049167346 1850116878 11031849335
791 -13326743185 5383413954 13027240428
791 -13887523969 3140572960 13833779030
791 -27755258433 -8132461882 27986064816
791 -47799940242 24004412922 45690313511
791 -50787421945 18454352940 49961875656
791 -92805967075 -23396692943 93299010497
791 -102671352070 -84244075344 118882827855
791 -377437749325 280004713447 316871837357
791 -1081058339041 7869060444 1081058200062
791 -1347981822209 308321016182 1342583479328
791 -1984253926137 -765808662144 2021570619212
791 -2555194675462 125009718610 2555094933239
791 -5820793590191 -2300851916539 5938241933561
791 -14353176513529 6421834301518 13911197253122
791 -19928239013593 1590719194022 19924859959810
791 -23254304006796 17806130995079 19064854578792
791 -29316389203641 18482905768320 26628614508008
791 -36406246486660 26010501073368 31297201421319
791 -42358782625732 -1020214775048 42358979897351
791 -78807327831719 60742032694625 64257985186325
791 -170676598671676 -125193171461402 190690825865855
791 -222169214255342 140314221339146 201682211374007
791 -771080681664572 484803909037511 701027133662852
791 -1009278860495089 611878924292554 927934972464416
792 -1 4 9
792 4 6 8
792 -6 2 10
792 -8 -3 11
792 -10 4 12
792 -20 -15 23
792 -30 23 25
792 -50 -19 51
792 -74 32 72
792 -81 -47 86
792 -115 82 99
792 -123 67 116
792 -177 -118 193
792 -352 240 310
792 -474 304 428
792 -906 -292 916
792 -1329 761 1240
792 -1532 518 1512
792 -1321 -1188 1585
792 -1786 -1244 1968
792 -3145 1681 2976
792 -7824 1087 7817
792 -10398 -4906 10750
792 -12362 8072 11088
792 -14810 10700 12648
792 -15770 -7870 16398
792 -19012 -4506 19096
792 -20058 -13016 21740
792 -30988 7548 30838
792 -40155 3235 40148
792 -41154 27470 36586
792 -83893 -5528 83901
792 -97004 68612 83862
792 -119325 -24706 119677
792 -142109 35949 141338
792 -151924 71206 146520
792 -155223 -46729 156622
792 -161354 63984 157928
792 -171240 77692 165734
792 -186457 26017 186288
792 -3688598 -2440714 4015062
792 -4565578 -2985048 4956496
792 -4420280 -3914644 5269926
792 -5401314 2536018 5208134
792 -7514828 -119212 7514838
792 -7345850 -4380400 7832148
792 -11604966 -6308258 12195710
792 -21039681 592969 21039524
792 -27679300 9796947 27263989
792 -56540632 9969444 56437126
792 -89197205 6779382 89184149
792 -95386244 74098385 77252151
792 -108294521 8184513 108278936
792 -108495225 -20130623 108725744
792 -198490743 -34939052 198850943
792 -207328619 -64296300 209369651
792 -261373594 119861232 252685852
792 -264209616 -93066797 268004021
792 -287558378 87064188 284872988
792 -586198666 178578292 580621500
792 -3659904987 2765205466 3032256299
792 -3610826418 -2229730915 3874516099
792 -4242653164 -1644298907 4323433059
792 -5087937072 -4908656353 6299484073
792 -7202209698 884630966 7197758242
792 -8207117924 5962724198 6985042224
792 -10678032952 -4859383472 11003472822
792 -17433221050 6409745419 17139466677
792 -38193023376 119911780 38193022982
792 -40135547336 -20800450792 41917512246
792 -59346285562 -4029612296 59352477636
792 -65800743422 29492602878 63763359542
792 -110245550916 19971639500 110026643542
792 -135036674394 20542474892 134878022992
792 -145980726330 -48219106352 147713730740
792 -131137995491 -90867517909 144312839748
792 -396966101132 -328687797163 461145149043
792 -507352963118 -165523390938 513158949566
792 -563244919045 -496076035059 670002677416
792 -1102429941722 -786295432404 1222263914384
792 -1735128343986 1140995537378 1552022431366
792 -3166200975507 -1190484241498 3221336558803
792 -3821627306461 1089803443048 3791854869861
792 -3992424554520 2114210431462 3784116242204
792 -21835759872855 -10620641084489 22643063074046
792 -22497914009896 -14525619761370 24358209409612
792 -35136572890509 -9854093378548 35393047132117
792 -56566073502512 -9981538448272 56669484188982
792 -78275101231680 -7354928733836 78296740711622
792 -91115054356602 2329777332320 91114546613380
792 -88514346935465 63314394071870 76040726283273
792 -96652486055864 51570417872796 91487497109990
792 -80015672178669 -74186084028299 97279656589520
792 -155825444413561 94517903991328 143245570888641
792 -275950638274853 18591166953005 275922507599064
792 -727441931314556 412552047961401 680211658632143
793 0 4 9
793 -26 14 25
793 -7930 -5810 8857
793 -626730 487809 506704
793 -2541098 1840553 2166802
793 -32681477192 2669452342 32675539457
793 -46884946577 -14552178849 47347665075
793 -286076427677 191409211669 254065078673
793 -1767722017871 -934327227470 1850765463884
793 -2044175350143 1333254758550 1834315697200
793 -6623335561304 -4024475745295 7085604138418
794 1 4 9
794 -17 -5 18
794 -4532 -395 4533
794 -4192401 -3138197 4711582
794 -540858335 386953065 464586364
794 -662873511 -294553880 681719665
794 -4191074978 2407231899 3907619263
794 -485227719854 -75183138257 485828632251
794 -851598578127 -430968768047 886905901750
798 -19 -7 20
798 -19 14 17
798 -1162 809 1013
798 -9232 1631 9215
798 -37489 23759 33992
798 -68746 45533 61313
798 -454603 68849 454076
798 -294932379679 -123553835992 301989891845
798 -663214944784 371569788521 621806504381
798 -25586526301597 17085060953891 22742961783530
798 -72102314139403 -15707076411040 72349928485745
798 -806807942334592 204308419090913 802416947092229
799 -601 444 506
799 -1080 695 974
799 -1170 638 1103
799 -1417 -816 1502
799 -40108 -37729 49080
799 -397309 286179 339929
799 -2546388 -59812 2546399
799 -3029904 2362151 2446058
799 -11006401 -3181290 11094290
799 -11347026 -3780100 11485175
799 -15373336 1877367 15363998
799 -23714110 -14247922 25317663
799 -126471532 -87488353 139119864
799 -411078495 -110481985 413721599
799 -641269192 -579110334 770780231
799 -952415844 -57009889 952483928
799 -4939466220 -2657532193 5183620436
799 -17560068760 3929464706 17494233927
799 -19307698368 13749098636 16629305375
799 -20383545988 6215435591 20189061810
799 -26911499013 5504332799 26834522213
799 -138401231185 38560372349 137396198835
799 -140480623401 73162262120 133527498470
799 -166849523790 42116000372 165950206151
799 -205068581545 -31055378472 205305712838
799 -243234681706 -131940422673 255542229518
799 -339133864657 -146146009527 347949565415
799 -741295106368 -315580356178 759889340727
799 -6873215974561 2064488285084 6810560208276
799 -8757482246737 -1059050648901 8762641829237
799 -55341528441928 11052388216118 55194194924439
799 -834931107172065 99492160081883 834459924671333
799 -1077800461331553 139669618012976 1077018071586500
800 -12 -6 14
800 -322 -278 380
800 -3594 -1806 3740
800 -19740 11111 18489
800 -919093 261717 911964
800 -1536080 1002614 1377986
800 -668435626 -377475280 706368226
800 -2282592186 -87841246 2282635548
800 -4280963062 323276676 4280348478
800 -26244005046 -2125211800 26248649646
800 -33107451088 10572636361 32744078231
800 -44785865199 -10446077778 44974502951
800 -242355381613019 -52183298246149 243159145441052
801 2 4 9
801 -24 -10 25
801 -159 92 148
801 -255 58 254
801 -488 345 422
801 -857 -237 863
801 -1580 282 1577
801 -21314 -7482 21617
801 -50847 -35530 56074
801 -126566 89006 109761
801 -1582759 390867 1574773
801 -1947368 -1425546 2174489
801 -77628143 22700778 76975586
801 -460791250 -75629552 461469369
801 -778605847 -728818214 950652432
801 -5991336805 1661863365 5948409601
801 -8938107422 5305982928 8265475913
801 -16786781255 8644944429 15984839483
801 -17006334399 12954171050 14001100990
801 -37552557558 -8470220951 37695654404
801 -111953131492 47176104970 109088068329
801 -3985947650079 2233700558338 3736884263582
801 -4638668952559 -4170581224298 5565104387238
801 -16950953177906 -8708583512788 17684899879929
801 -27434710015830 20068742444465 23248918875226
801 -34553126373328 -3889863558551 34569551197434
801 -231856968412016 -102646988022262 238378049396265
801 -718873667767076 338439247377081 692945369902046
802 -11 -4 13
802 -429 -218 447
802 -1143 286 1137
802 -50219 -9979 50350
802 -2748967 -58871 2748976
802 -475853085 241836703 454048290
802 -589966421 194583791 582824548
802 -653228724 -199145783 659341017
802 -165797626138 10914346957 165781858861
802 -467769593468 -63506114403 468159445221
802 -26384174269503 -13612008314970 27540457997209
802 -78855446951989 -38803655513060 81870759405391
802 -216369561982151 -214263971968663 271288612596700
803 -77 -72 94
803 -242 -56 243
803 -1572 976 1435
803 -278152072499 -105320786547 283096984105
803 -6999173149703 -3596348211863 7302348839553
803 -45402897896132 28502035746250 41299120819491
804 -995 -830 1159
804 -2309 -1724 2593
804 -4088 1225 4051
804 -10499 2098 10471
804 -42521 -39488 51733
804 -106808 -32969 107845
804 -34658675 895087 34658476
804 -697769786 -3711401 697769821
804 -1162188591860 274240905583 1157076082573
804 -1196001198314 -303104272277 1202455512361
804 -6826275119798 -2584402295009 6947585096485
804 -8955246260045 2167975403284 8912691110185
804 -33817127791379 24805693813207 28606538349370
804 -256700838532169 -134892154072379 268560548271328
804 -553378466339981 -1316034485519 553378468821034
804 -813385704520667 22943264797480 813379619604823
807 -82 -73 98
807 -27685789 -16905847 29645099
807 -482039614 -125117152 484833119
807 -209980712707 -70337802967 212579214617
807 -9217098395575 -2500741310539 9278055952001
807 -34064830151770 17732292691031 32381380795106
807 -44575987609282 154734092984 44575986987791
808 -6 8 8
808 -166 92 156
808 -544 -502 660
808 -1242 -334 1250
808 -4654 638 4650
808 -78636 -43846 82940
808 -941867727 -496988176 985902023
808 -1901582170 -519713626 1914435294
808 -2454697222 1719924936 2132897720
808 -37138918624 10021460639 36894080217
808 -61286099286130 2779696449279 61284193121489
808 -669257415263778 -158726084311387 672220308533867
809 -16 -2 17
809 -15 -9 17
809 -18 12 17
809 -46 -39 54
809 -79 38 76
809 -2150 -898 2201
809 -3453 -865 3471
809 -9207 1151 9201
809 -9255 1322 9246
809 -11964 1088 11961
809 -15432 2204 15417
809 -20372 -11839 21626
809 -350711 -140254 358034
809 -1988212 -411583 1994074
809 -3056260 2306617 2534216
809 -4061807 408428 4060430
809 -15909944 10699265 14098682
809 -39422590 9130169 39258670
809 -463266805 -252535273 487039951
809 -494339589 -269193213 519631955
809 -2128213439 -134829787 2128393811
809 -4019315703 817202690 4008023346
809 -55279061338 -24924820687 56919020644
809 -60456809981971 26831820203271 58641096832869
809 -76853796032820 -69374112458212 92358200151033
810 -22 13 21
810 -133 -65 138
810 -137 83 126
810 -498 -203 509
810 -842 -553 915
810 -6120 2371 5999
810 -10117 -5642 10671
810 -81545 -26013 82418
810 -4964400 1908133 4868597
810 -5492781 2215240 5369951
810 -34795051 10163725 34503546
810 -100598411 -20275731 100872218
810 -450987259 -389133171 532096150
810 -5061320499 1097539597 5044058396
810 -6656665551 -849179895 6661268796
810 -31114910974 -7229682195 31244477269
810 -33901608531 21680595082 30642738677
810 -11932516663638 -1909801648545 11948801630043
810 -32372826900674 -18180317231293 34181198138631
810 -54573415132244 -15208399440985 54964310019339
810 -92388606391445 36559150163079 90439550020616
810 -162511231771763 -21392186857920 162634697841293
810 -191927087610399 90337184219350 185009526879569
810 -619992926089909 342945620666628 582833367050983
811 5 7 7
811 -5 -4 10
811 -6 3 10
811 -8 -2 11
811 -18 -6 19
811 -44 -36 51
811 -155 121 125
811 -233 129 219
811 -525 399 433
811 -701 333 675
811 -1709 898 1622
811 -1925 -681 1953
811 -1921 -911 1987
811 -3441 -863 3459
811 -8807 -775 8809
811 -9231 1153 9225
811 -9276 1324 9267
811 -11997 1090 11994
811 -15453 2206 15438
811 -13868 -11917 16336
811 -20549 1082 20548
811 -30045 20287 26577
811 -63422 -7048 63451
811 -83999 8399 83971
811 -80138 -73564 97003
811 -186253 9784 186244
811 -344146 210955 315388
811 -857257 -379475 881359
811 -995138 497994 951699
811 -1211009 -441433 1230253
811 -1440552 -386261 1449750
811 -1483397 -572483 1511291
811 -2219830 -1118504 2310715
811 -3649301 -3517658 4516424
811 -4834891 3493237 4129009
811 -70469004 -67217480 86785395
811 -102848909 -37966528 104545348
811 -1184131850 349990507 1173851132
811 -1587552254 719013275 1536783580
811 -1780121732 -1070713637 1900868018
811 -3747923666 2767076772 3156846219
811 -4978999106 -2662841213 5220933974
811 -5754628245 2193006988 5646446454
811 -19742977383 13428005797 17406904605
811 -57939990521 24653661179 56412184177
811 -64384413480 -5428502004 64397274355
811 -92660814629 -33648745120 94116898690
811 -91069037061 -68253069104 102384141786
811 -122219830413 -53962270962 125630219746
811 -133478525240 -12939230712 133519043379
811 -254741844021 99566855902 249567274404
811 -657170845909 -282912047738 674202990508
811 -1007814664403 757684082301 838081640433
811 -1413496500326 1052233176083 1183834120270
811 -1546884932676 24417094539 1546882904782
811 -4208819071629 1774331184276 4100964392224
811 -4363800908373 -3468944811194 4997900779908
811 -12216603976992 9580976653051 9808992378522
811 -12607275928112 -9692525761752 14284009466163
811 -17551533095477 -1892628045508 17558865780286
811 -15440110242702 -10531329941322 16925736443923
811 -25946552636841 -8615237670171 26259373506007
811 -61081396251647 -5605942479281 61097132270435
811 -182386076457015 -22149433405745 182494900321371
811 -937578360032228 -268521266045957 944863359899786
812 -12 7 13
812 -30359 13494 29443
812 -29225 -25254 34501
812 -69377 -43499 74664
812 -213087 -103742 220987
812 -1845848 -1587045 2174809
812 -9652139 -5017652 10084479
812 -12285945 9637669 9862462
812 -104168208 -76158689 116275957
812 -263539156842 68190699415 262008461365
813 -2981 835 2959
813 -7643 -2357 7717
813 -20606 1084 20605
813 -63395 -7046 63424
813 -84029 8401 84001
813 -33519596 -23297180 36915349
813 -15827770211 10162704106 14285852512
813 -71233475705 24980562103 70194350671
813 -93799454033 60111085705 84720062365
813 -474785153999 -164083508921 481229778397
813 -1531121535059 -70298960114 1531170931096
813 -11657060376671 1843770561799 11641664834605
813 -1101101493274004 -368925992623403 1114737109511584
816 -16 -1 17
816 -478 236 458
817 -16 0 17
817 -25608751 14583057 23924015
817 -1591409506 990224514 1451709329
817 -3293236030 -2619240135 3772412348
817 -263814687318 126547925852 253727808281
817 -2584150568407 -403735720962 2587431395792
817 -3728500746586 412417943234 3726817999089
817 -55224811553940 -16858077913111 55743565335422
817 -454821255258622 -297734963539591 493897079262096
818 -8 -1 11
818 -9 6 11
818 -16 1 17
818 -37 23 34
818 -174 45 173
818 -147 -126 173
818 -196 133 173
818 -310 95 307
818 -331 69 330
818 -417 -214 435
818 -911 281 902
818 -943 -620 1025
818 -1167 290 1161
818 -1249 -1152 1515
818 -1619 836 1541
818 -1621 1184 1375
818 -3922 -3095 4481
818 -14124 10527 11819
818 -14121 -11469 16292
818 -24271 1209 24270
818 -29097 11612 28467
818 -32549 -8758 32759
818 -221943 7625 221940
818 -371963 145448 364397
818 -1581815 646601 1544948
818 -2046573 -654102 2068607
818 -2027346 1434117 1752581
818 -8952017 4643936 8514395
818 -17631727 3161801 17597770
818 -23465829 -9700369 24005856
818 -42374053 11152418 42114967
818 -43347692 -40286989 52757015
818 -895819954 117107201 895152361
818 -1265785693 515308455 1236652080
818 -1309785933 585034967 1269662748
818 -2192799043 -505930211 2201739986
818 -2449932991 1899166762 1987837721
818 -2327047318 -1983185005 2732448895
818 -5645031906 3361188165 5216043269
818 -5967764323 1542563966 5933210029
818 -6911458830 2393035599 6814475939
818 -9498068178 4516667273 9144621537
818 -10293153802 -7714417149 11572078335
818 -12329937358 940494003 12328113087
818 -73495149785 -53844131101 82085334764
818 -107159209399 -86537971720 123389184073
818 -151288346944 -67154248175 155576177153
818 -233963859795 -59189877324 235219872773
818 -471863180207 -351016906486 529329198473
818 -614797643581 68867066694 614509470975
818 -915390787878 552750299381 842569338309
818 -11061322172034 7233884427663 9915425828435
818 -9962661113887 -8021367621752 11459729743409
818 -23327453566836 -8925243800803 23755082772501
818 -37509101089287 23437743263570 34170360472641
818 -47565880644445 -11727020943318 47802305917935
818 -132463635992295 30904413507798 131900524433201
818 -120046120499704 -72545929010219 128297242119581
818 -130015304365731 96000275050517 109502781163416
818 -223755460107727 -193517576585695 264238726254676
818 -320410352225154 104586924287319 316651960489547
818 -318117728711454 185957170897497 295345755441569
818 -522557568939409 -271264525530405 545868513721788
818 -1004603126765226 520054727243465 955816811573889
819 -8 0 11
819 -35 -25 39
819 -766 -464 819
819 -2453 854 2418
819 -7093 -5774 8190
819 -8437 -7868 10284
819 -13341 -9256 14686
819 -44304 32195 37702
819 -53598 -40261 60298
819 -147628 -43484 148875
819 -216606 125363 201592
819 -912426 564148 833987
819 -1826461 21550 1826460
819 -4890041 885683 4880337
819 -12474836 -1405404 12480779
819 -49297222 -43569365 58723998
819 -64466698 48427275 53641546
819 -107614468 49795851 103936180
819 -667644372 -212695574 674763731
819 -202251446202 89075609000 196319857603
819 -11777640797685 1691184210508 11766005862068
819 -16642609491767 9411836629589 15571827991317
819 -22603232705053 -1773541724996 22606871787918
819 -52437361428725 -47294292998268 62993643181676
819 -570578895696500 141845298369950 567641721445539
820 3 4 9
820 -5 6 9
820 -8 1 11
820 -62 23 61
820 -68 53 55
820 -77 -42 81
820 -95 43 92
820 -153 -66 157
820 -201 157 162
820 -866 131 865
820 -719 -640 859
820 -972 -729 1093
820 -1393 772 1309
820 -1427 -652 1471
820 -1458 1093 1215
820 -2398 -881 2437
820 -2391 1507 2172
820 -2863 -1286 2947
820 -3002 1233 2931
820 -4107 -2633 4440
820 -6147 -3281 6444
820 -8501 -1376 8513
820 -8837 889 8834
820 -10529 2102 10501
820 -23417 -13915 24952
820 -38193 8037 38074
820 -96951 -13334 97035
820 -106111 27787 105472
820 -109238 -55451 113807
820 -144596 -39997 145609
820 -223625 -17546 223661
820 -217500 -201447 264307
820 -666132 258511 652893
820 -801397 -373232 827521
820 -896487 612886 788523
820 -10760510 -4379081 10997021
820 -25396407 -14633708 26922435
820 -238258456 -90459479 242528035
820 -427107007 -67661120 427672267
820 -586312757 243105454 572036249
820 -516475343 -442715045 607804328
820 -739130972 324986933 717565111
820 -1684898011 -305569721 1688241508
820 -1961119327 321870844 1958224939
820 -3324823079 -604299981 3331464060
820 -19757363009 10929466460 18572922349
820 -41941216113 19413192048 40506286045
820 -55826687607 12637298875 55609994742
820 -82133573295 -34380640374 84094457539
820 -108845085119 -64095106893 115799833746
820 -113085724223 -89028771742 129103021555
820 -189750813269 -138261834591 211606038180
820 -344488289981 259506814857 286046243232
820 -1499003225469 364113774480 1491807553609
820 -1997695416194 -85948587037 1997748446593
820 -7124925275943 4782500044962 6318922617499
820 -10976538455175 7795311186372 9468240754963
820 -15886215400397 -3361113161695 15936209785882
820 -20596080973803 15326219866263 17254314643000
820 -23084700557225 -14185997272371 24747724842486
820 -85986012726220 45196882919683 81604049747977
820 -222284438398055 -29894220989392 222464520501427
820 -204130730435105 -167149678286443 236189790687178
820 -542078747469845 15284390516489 542074697035426
820 -953537177687652 -430612054668921 981954519811429
821 -908 420 877
821 -3083 -2502 3556
821 -9371 1096 9366
821 -102074 -50984 106149
821 -3186932 -1443846 3282805
821 -13840197 -12184961 16460875
821 -50319731 -10349142 50465230
821 -60143531 -56012192 73265970
821 -476944613 -256922645 500603007
821 -625652789 369296893 579434277
821 -1920946370 -1675842083 2276308302
821 -21340984733 -6671541407 21556142601
821 -28645807067 5452026969 28579824175
821 -62646582227 -10477478690 62744121234
821 -809391458475 -439625385920 850500612466
821 -49610116730636 -8170427427795 49683877769128
821 -82371132082580 -45329024959784 86713856588205
822 -17 -17 22
825 -16 2 17
825 -40 -16 41
825 -613 131 611
825 -547 -475 647
825 -1807 -214 1808
825 -1855 -1138 1988
825 -53881 38531 46295
825 -360544 -7306 360545
825 -869947 165797 867935
825 -2008780 -623866 2028641
825 -18156640 -1008151 18157676
825 -1031195374 -42030790 1031218649
825 -1951350112 -224818750 1952344337
825 -2781957376 -2852818 2781957377
825 -112387968898 -111793758271 141226630712
825 -537885626277025 146605911094859 534230453772791
826 -1335 -1183 1592
826 -2711056 820223 2685795
826 -243171019 26664341 243064104
826 -6295338735 -1293395224 6313484825
826 -6325022557 -3983529342 6813087143
826 -4743107140257 -4191054746389 5649576974642
826 -35696405532741 -26528459029162 40032306507935
827 -3 5 9
827 -8 2 11
827 -34 -14 35
827 -40 28 35
827 -40 -21 42
827 -157 96 144
827 -229 54 228
827 -349 -220 376
827 -368 -349 452
827 -1378 -325 1384
827 -2421 -1620 2642
827 -5854 -1294 5875
827 -7400 -790 7403
827 -9894 6996 8555
827 -20261 -1546 20264
827 -24733 3760 24704
827 -45237 28482 41108
827 -138568 85819 126590
827 -283240 18427 283214
827 -312952 -50084 313379
827 -434965 47340 434778
827 -640873 240263 629413
827 -1360669 835734 1246218
827 -1500600 -564565 1526778
827 -4825053 -570352 4827708
827 -5314531 -5175831 6609669
827 -7376977 467027 7376353
827 -5720501 -5357710 6986312
827 -35201629 -12198976 35683348
827 -38512624 21291104 36208483
827 -45760285 -20903972 47170460
827 -54797077 -7500397 54843877
827 -86303493 18914846 85999572
827 -124459603 23236691 124189027
827 -150044970 36311202 149332739
827 -148505468 110254955 124608794
827 -159398173 -1687108 159398236
827 -178839526 131389980 151127787
827 -236022890 86747795 232050278
827 -392645053 109659526 389772962
827 -517250806 239615296 499508843
827 -628509789 392820116 572521560
827 -721475569 534454913 606308179
827 -724875861 -446150470 777326352
827 -872720122 -252778781 879732506
827 -995951188 297248422 987045851
827 -1084602970 -616633118 1147342019
827 -8254011813 -4898485044 8793120902
827 -13415564144 8803275371 12009863690
827 -14067148833 4324225557 13929603791
827 -14013272789 -8975130601 15146396513
827 -15759242790 6000033344 15463825707
827 -16427542723 8271449939 15696490195
827 -18158361618 2803671995 18136054644
827 -22305334305 -5095831347 22393639895
827 -24413187086 -13987281748 25856646155
827 -41869171242 8534688411 41750626244
827 -44507804197 34623440909 36001418491
827 -58645521394 20156795170 57840798371
827 -74014342488 42047486667 69182328146
827 -84245968672 -17311928432 84488945507
827 -134505192847 -10181413665 134524635795
827 -165558898984 -74203763333 170385612782
827 -229079652541 155939800646 201894513058
827 -367889127223 -173637550561 380355560635
827 -1075163073421 -557140172487 1122882008631
827 -1773948415773 1027351305516 1650732109772
827 -3108003610141 -794240885890 3125197418722
827 -5387731455363 4268055409025 4284403919949
827 -8550177186909 -7856523460264 10354015532820
827 -12526862903980 8675342884744 10949698995107
827 -23314436419061 -15209009920072 25298251891586
827 -39349512432541 -710925644300 39349589784572
827 -77106654276063 -17894536577175 77426584793249
827 -83661907828224 8974265563427 83627472935532
827 -89322012557725 38292997741692 86911594946004
827 -290724055541349 -166322725043953 307841975743737
827 -947652963977296 681541246770571 811531532806178
828 -3 7 8
828 -1683 -721 1726
828 -6124 2949 5887
828 -8001 -916 8005
828 -12941 8276 11697
828 -30516 -20545 33349
828 -230793 -93386 235781
828 -832237 -649472 947409
828 -4014968 3095451 3272969
828 -85738623 -7999292 85761827
828 -288163791 115320499 281871080
828 -389058537 128740469 384301738
828 -1293765122 -162120033 1294613117
828 -31751454206 24701186321 25682018427
828 -994583076865 -251660247438 999925150765
828 -1186943398504 247948824235 1183325726073
828 -2214026807795 640156371948 2196042082871
828 -10728435693087 5182621849834 10309121889803
828 -74881014033861 -29961256799935 76446917994094
828 -107812091364477 -103130672159711 132951030948548
828 -203352949034535 -160992508647362 232584802248611
829 -353 -327 429
829 -1291 841 1159
829 -5892 3670 5373
829 -23750 17728 19853
829 -26654 -13480 27757
829 -60633 -47477 69099
829 -423153 299545 365661
829 -2190275 -725674 2216512
829 -62947443 35765377 58836087
829 -85539740 38423834 82873165
829 -246013507 -80253626 248827972
829 -252022844 193481213 206177206
829 -266183112 -45255216 266618437
829 -391252217 -207016409 409688591
829 -671296428 513455749 550848768
829 -87918839798 -36875585459 90030112160
829 -94302578513 14324503551 94192277775
829 -211454933024 143497740024 186625328709
829 -505174281923 -324019156586 546187704728
829 -2366092354454 1091946088832 2285883102925
829 -3179321257430 -1279688291416 3246978351565
829 -26802374570618 8520350394700 26512230012221
829 -459099934294559 98766750618565 457571159341727
830 -170174279 125723125 143271714
830 -947922123009026 -335912682279105 961779444965911
831 -8 7 10
831 -18473 8896 17758
831 -210051134032889 -160898634415892 237716597381242
834 -49649244505 25585441403 47272468418
834 -109007397583 12123013316 108957394385
835 -13 -7 15
835 -672 -640 827
835 -13957 9716 12168
835 -868311 -633577 968699
835 -334544857 -196843737 355872461
835 -1593736966 1124184579 1379874248
835 -4651856188 2254527675 4468179668
835 -1702990256581 -791919365230 1758258922926
835 -12571728891309 8918690912804 10850657565470
835 -167335708850173 -69322102234056 171210942543482
836 -706 253 695
836 -87468 68307 70505
836 -1892278 -1223571 2049399
836 -5414482 -3175583 5756531
836 -57970986 17423841 57441491
836 -7945839033 -1350722530 7958828397
836 -11527363055 7291071302 10459148387
836 -1587478622637 -1308863116623 1841311042586
836 -31829592836621 -28178187477751 37941984792272
836 -54616214919997 -16627995795456 55125210657465
836 -156126764796355 106403023662546 137524963445895
836 -172842563406890 -46879435815631 173984542707203
836 -335862803904211 -60174182993361 336505424801772
836 -1120835348603767 167059362466560 1119596872784499
837 -18 -11 20
837 -113 -93 131
837 -240 122 229
837 -358 150 349
837 -911 549 839
837 -1899 1259 1693
837 -3019 -2552 3534
837 -4188 2693 3778
837 -16291 -2384 16308
837 -91053 12361 90977
837 -192271 12591 192253
837 -970495 87111 970261
837 -4108707 -2507618 4399058
837 -8189066 -5198362 8835021
837 -15000528 -7433288 15585821
837 -18867228 -2185955 18877004
837 -19192868 14325461 16044342
837 -20505291 11168008 19335566
837 -22401164 9752942 21767157
837 -17848560 -17470426 22252117
837 -31019332 9350032 30733533
837 -82551267 59068540 70904420
837 -146698542 62499821 142815154
837 -180125283 -37566964 180668332
837 -231829378 -123015755 242843604
837 -791056480 37512733 791028360
837 -824258163 211348430 819600094
837 -699728892 -628935070 839375365
837 -1267393388 -361778694 1277144357
837 -8232608227 -2077887704 8276497344
837 -15542393400 6475953608 15158214685
837 -19946098083 12780378260 18016414624
837 -58901495979 -10181513848 59002727782
837 -212813592497 -24476746303 212921467533
837 -238607532451 -14876284158 238626805870
837 -263578425686 193938755750 222514318557
837 -249742069999 -152901786423 267546925987
837 -398744442758 -81556651320 399878494949
837 -1099015511309 -329922501381 1108838215943
837 -1587346712298 751154751212 1529171606101
837 -2076270291188 1310376254570 1885256292069
837 -6319718983902 -1374386079803 6341312649488
837 -41190761033361 -35970267892925 48829895765507
837 -80859381490022 35332512332837 78545020179468
837 -77891998914578 -65398970397315 90948670696154
837 -565098569231067 199197788962504 556724520931946
837 -959843265952160 -613732944141979 1037098783912026
838 -14 -11 17
838 -13675 9289 12064
838 -13714 -8351 14677
838 -26072 -1829 26075
838 -310199 84734 308077
838 -12117718 6932887 11308423
838 -156992865 103186167 140452660
838 -2456959653 631834971 2442951784
838 -4942469273 -1394207081 4979176466
838 -448339188245 58677862603 448003904096
838 -6814687366872 1665686093725 6781352981121
838 -6613106592015 5142715076917 5350812134730
838 -77165268383529 -68766825619794 92234936522071
838 -125904661700945 45975447196042 123827075132015
838 -223340045952423 160019636123854 191682804103581
839 -11 -3 13
839 -368 -161 378
839 -321 -260 370
839 -2321 -780 2350
839 -2321 1720 1950
839 -2321 -1521 2521
839 -7485 -7247 9283
839 -21689 -18782 25626
839 -27521 -25262 33312
839 -322805 16357 322791
839 -348191 79633 346797
839 -709652 -234081 718042
839 -11870265 -219446 11870290
839 -53297105 -17101575 53877679
839 -54254744 33130135 49777572
839 -55157180 -43538321 63024270
839 -139765638 106022887 115441402
839 -424056113 105888564 421843798
839 -460399425 119498245 457700179
839 -1302636020 -42276402 1302650863
839 -74728241550 36823153471 71620399012
839 -134512204178 73668576631 126701996010
839 -775277433089 510958051656 692841659698
839 -1573202705411 -168574391663 1573847625873
839 -5914373521380 1293640931503 5893670984158
839 -12214637184236 7419904416174 11223761572591
839 -37139926256042 -9217691514345 37328231795578
839 -729859919048463 545049022935037 609901250262577
840 -14 -8 16
840 -2315 -917 2362
840 -6443 4675 5488
840 -32873 7126 32761
840 -6538949 3278629 6251770
840 -236552918 -49230149 237261541
840 -977114663 5680642 977114599
840 -3151702610 -2031628922 3411156142
840 -659890605326 240330192718 649089004594
840 -1056519374729 267212818678 1050790720153
840 -6408638278055 2448483947278 6287217412567
840 -11441618922251 -982942032470 11444036585131
843 -10 8 11
843 -2723437 -455584 2727680
843 -4567876 3523403 3722198
843 -1261137517 -782674192 1354534064
843 -83397725908486 4209983382824 83394149640155
843 -170279432735359 122223538290107 145988785815959
844 -16 3 17
844 -37 -15 38
844 -34407 3587 34394
844 -175470 102233 163043
844 -12206730 2056547 12187241
844 -4887799879 -4396087602 5864842931
844 -572536910044 230720703363 559765009361
844 -1584244678669 844413119234 1499865450249
844 -46180712676081 -5604144660136 46208205982181
844 -714922634772439 -311897714300362 734186677626531
845 -16 13 14
845 -14099 10790 11564
845 -313378 245346 252021
845 -7096282 -3892947 7467096
845 -8381269 -6201847 9387553
845 -68319162 -28277340 69897197
845 -3287287203 -2474148012 3700378370
845 -6230600728 4908749534 4981182157
845 -1956536826748 490084524277 1946232850484
845 -2305063606419 1724162181734 1923985754340
845 -308500152728950 52390131762218 307995692650117
846 -2 5 9
846 -8 3 11
846 -15 5 16
846 -32 -21 35
846 -116 81 101
846 -551 122 549
846 -1348 -719 1413
846 -2385 1328 2239
846 -2774 977 2733
846 -19109 -12630 20795
846 -66813 53003 53056
846 -122180 24641 121845
846 -163025 -69609 167150
846 -208368 125837 191785
846 -272220 -24359 272285
846 -285571 133825 275418
846 -465615 -20882 465629
846 -430557 -257914 459427
846 -517815 138692 514477
846 -2311700 1153725 2211641
846 -5476085 3685979 4850718
846 -6502287 -1241126 6517325
846 -13558919 4716458 13365957
846 -20542625 -7514161 20872428
846 -29020765 -9419910 29347891
846 -49851825 4700183 49837894
846 -88983831 -46898968 93130189
846 -105020115 -18221938 105202657
846 -104083269 -33417556 105219091
846 -167376916 -31041941 167732067
846 -180185947 -63530882 182781033
846 -1015258589 -385850334 1033505939
846 -1088854888 727213399 967762839
846 -1459167361 -1054832228 1623670959
846 -8836355285 1360238307 8825597912
846 -9412087325 977124158 9408575619
846 -10627232912 4859996249 10277016285
846 -12111326739 1451939921 12104367034
846 -37099249964 -3740794047 37111923317
846 -37948683080 -4007241861 37963571603
846 -57174661004 -15941556667 57584819697
846 -65960328542 -53065892665 75851675919
846 -85244513917 30653450187 83902242436
846 -181185031091 -97055328964 190029364521
846 -223094875033 114172132999 212645754744
846 -220959832129 151326927471 194187849724
846 -226859512307 -205464228927 273012286238
846 -607413219744 2998913413 607413195377
846 -736222262047 -298020349043 752152968726
846 -723771950609 -431655124090 771705646455
846 -2006414576856 -1272465985465 2164268566183
846 -2274856819949 1720624932428 1883168741307
846 -4776981991099 1397601328906 4736767494009
846 -7575253914392 5750777933813 6253196431233
846 -16874754163254 12796504236259 13941551692211
846 -22535471080262 12352336715649 21223507946045
846 -34579742943587 26189635608449 28596730081410
846 -44856327251838 8109166826057 44767812164245
846 -65516573311779 45402326927236 57249311834009
846 -105443912985467 38356467207369 103724208761390
846 -129974699832049 -22638110257353 130203216705838
846 -132577150713316 60165497533191 128311023732391
846 -359302860508808 257055621980477 308637306902265
846 -594786356547261 -473181246112301 681389578267562
847 -2 7 8
847 -14 6 15
847 -27 -21 31
847 -896 -169 898
847 -2561 -270 2562
847 -2910 -294 2911
847 -3209 -3024 3930
847 -4662 2190 4495
847 -248265 55480 247338
847 -724164 302656 706095
847 -2432394 -308498 2434047
847 -9363089 -7413560 10709456
847 -16861383 10833457 15215181
847 -35364342 -155388 35364343
847 -796472714 -117699169 797328550
847 -2997075036 -1479228336 3112671919
847 -19610258958 -6681168806 19865429535
847 -35697115249 19521617962 33634110382
847 -54168992808 -5539315406 54188294295
847 -189687681281 -168377388814 226363015618
847 -765170022617 535047040048 665561306582
847 -1591494715537 906169116160 1486837743040
847 -1710584284430 204949694032 1709603031959
847 -5756862003608 -2339155598722 5882817486343
847 -4823907233737 -4683938313302 5990865149752
847 -11320187161772 1871201268583 11303118950102
847 -15368079082556 -10583042715784 16886100315823
847 -29629226902361 19823757386916 26314170261318
847 -139666724014619 -37850617721041 140587284698203
847 -274190072215108 22235804687044 274141318123375
847 -865496487420747 325430913861303 849879967242307
848 -5 -3 10
848 -6 4 10
848 -38 -38 48
848 -47 -33 52
848 -152 -41 153
848 -606 130 604
848 -3539 -573 3544
848 -5378 -2330 5520
848 -6597 -1355 6616
848 -12375 -8753 13690
848 -17961 1978 17953
848 -18794 -9506 19572
848 -52353 -46424 62449
848 -754424 175038 751270
848 -3000128 -322874 3001374
848 -18972569 12419593 17000760
848 -75764564 9930054 75707662
848 -130106765 -2672822 130107141
848 -640405763 312706291 614520624
848 -12607610573 -5297303099 12911934954
848 -42363513789 30476003749 36272292982
848 -78490006871 47111793967 72367099266
848 -137602089726 12136366180 137570612674
848 -125113428896 -123465156114 156601580662
848 -313648133954 54678992904 313093222822
848 -506883223047 -486378878792 625982451319
848 -1078519506110 -667825838160 1157887331122
848 -2081556747246 -1771982413256 2443144430050
848 -9345528839732 3776097682162 9135342352242
848 -12632978830316 -9296600189286 14127407546410
848 -21724042863810 -5270420335754 21826957564708
848 -22916876320250 14808721538398 20636239059336
848 -64605486568299 -17545369127837 65033985924010
848 -85039609935806 6473875958320 85027101781554
848 -354947497179011 55049037296296 354505580379507
848 -383490751624140 -378831932614067 480251133695971
849 -62 -47 70
849 -2639 -1868 2920
849 -19872473 5875807 19699747
849 -69390326 -20350463 69968938
849 -12118464314 -7695357719 13075285528
849 -136374611495 32988461506 135728126752
849 -2783197787543 389582179030 2780651043436
852 -175 131 146
852 -90502636 -56958577 97472381
853 -1 5 9
853 5 6 8
853 -10 5 12
853 -172 -166 213
853 -394 132 389
853 -526 -267 548
853 -2293 929 2241
853 -2319 -1009 2381
853 -13540 10236 11213
853 -18000 -5266 18149
853 -29719 15237 28319
853 -67123 -23058 68018
853 -80011 -14206 80160
853 -108975 25031 108533
853 -227299 43842 226754
853 -869080 371637 845810
853 -2940403 -1383859 3039219
853 -3242731 -246027 3243203
853 -10022532 -7417915 11226566
853 -12529696 -11468971 15147690
853 -19844083 -6609528 20085548
853 -100069405 45186501 96898853
853 -107656128 -68736763 116286278
853 -152244060 102538637 134821760
853 -458211339 291866165 414745763
853 -812800554 -743551027 982377290
853 -29204252475 21241626320 24838210262
853 -677461951786 -273707510824 692038612677
853 -2243098275846 1758529937429 1801644572480
853 -8122441072512 -7868008147150 10075901486261
853 -19761048069210 -2405453374696 19772921841029
853 -19260855532026 14996185211909 15567829300280
853 -29480171924148 21720958304636 24864706407629
853 -50274873587296 -10649838612747 50433667863458
853 -187982522560638 -38671066960786 188526456581261
853 -494831110184062 -262111586623027 518222465869854
853 -539085549411754 48558340418330 538954190149773
853 -789925488512130 -212834815375792 795042591996581
853 -916788259216750 192922480315637 913931701119660
854 0 5 9
854 -1 7 8
854 -10 -7 13
854 -57 -40 63
854 -619 -455 692
854 -810 455 759
854 -967 141 966
854 -1092 -319 1101
854 -72557 -34093 74984
854 -91457 -5320 91463
854 -206056 76279 202511
854 -411079 227157 386520
854 -467019 160473 460616
854 -703591 -286568 719093
854 -2204448 730067 2177427
854 -3286192 -1317779 3355361
854 -6338388 1163489 6325293
854 -19188267 7747457 18757674
854 -57481546 -49173881 67593911
854 -92035829 -50895718 96956195
854 -182425779 141033900 148363457
854 -1128800974 -89361327 1128987621
854 -1220829142 -488353171 1246340137
854 -1290534232 400529941 1277543801
854 -10163380679 2819794733 10090506686
854 -45840897929 -20497900540 47168249807
854 -108791729295 -16854442491 108926406050
854 -229312184818 -101648651679 235785506565
854 -2758917817096 -571732532183 2767077927653
854 -2881949504955 1710881997377 2665048481766
854 -29412143846143 15813453894053 27801871111294
854 -72899981601814 -27048638580979 74120679639433
854 -349004840731589 204866181180422 323681611475555
854 -376279577235978 -170946841805985 387690913852511
855 1 5 9
855 0 7 8
855 -17 -4 18
855 -25 18 22
855 -27 17 25
855 -30 -17 32
855 -97 76 78
855 -132 47 130
855 -231 175 191
855 -214 -174 247
855 -353 143 345
855 -475 139 471
855 -601 454 498
855 -4940 527 4938
855 -5409 -1756 5470
855 -6814 -1497 6838
855 -10930 3732 10783
855 -11360 8126 9759
855 -13648 -11762 16095
855 -19046 2924 19023
855 -20499 1361 20497
855 -20556 -2609 20570
855 -25973 13107 24809
855 -29078 -10489 29526
855 -35453 1961 35451
855 -35591 -26683 40017
855 -39185 -29961 44321
855 -119799 51251 116587
855 -174256 -139658 200127
855 -345593 -286516 401652
855 -502740 -124082 505247
855 -1126436 -885258 1285247
855 -2432057 1925318 1935306
855 -2907497 209574 2907134
855 -10391366 5338524 9898703
855 -34727801 -13252236 35359508
855 -52544857 23266450 50978022
855 -53559000 -25233308 55364423
855 -96426650 -87923742 116380007
855 -143987296 26738578 143679279
855 -249316129 157935364 226094430
855 -279045361 163308733 258994299
855 -421205704 74793942 420418111
855 -443678009 220269206 424788282
855 -498415303 -79892907 499098625
855 -649168480 27761479 649151556
855 -616618089 -381930890 662033774
855 -851487302 236253495 845381042
855 -1561757910 -558167497 1585170562
855 -2246169962 263917439 2244954804
855 -9458001102 -388808089 9458220118
855 -9264273584 -7347942081 10602487190
855 -10857265297 6617316000 9966863362
855 -18666028828 -1563588132 18669685255
855 -24375904401 18993612500 19688253586
855 -36256969368 4719454258 36230295215
855 -54577695137 33498640190 49997484852
855 -98093692978 -41307469857 100476964480
855 -105512470223 -13445312191 105585195357
855 -1532604688112 304619750919 1528582773824
855 -1548868822262 423850282956 1538215687823
855 -3491266267666 -2371439904825 3823382299426
855 -3463209373051 -2651946066741 3918947048503
855 -4884429456723 2882537985161 4523823171481
855 -4268956448894 -3876191103522 5143024898183
855 -5712722306334 2803451275136 5478178427887
855 -8143469146833 -2835041597086 8256429963172
855 -9170443603561 4916832725253 8672780093419
855 -26916080310553 10872274982634 26311280758462
855 -31184773387116 23732017167751 25693040164580
855 -37920123764225 -1647767790724 37921160851734
855 -88703916693357 -20314512256321 89057654599669
855 -107192313937369 79134145683154 90291458779590
855 -168665849929282 16990697413383 168608358105346
855 -189861673318750 -93157908121496 197061120866031
855 -288747409062400 71913042621778 287252841994287
855 -337729771691186 -305304180133704 406113440473055
856 1 7 8
856 -6 7 9
856 -42 25 39
856 -96 -56 102
856 -514 343 457
856 -2618 1894 2234
856 -3258 457 3255
856 -13205 4453 13034
856 -24738 15087 22705
856 -98570 58612 91112
856 -366448 -150428 374710
856 -575981 -431380 647413
856 -1029098 774694 854954
856 -1370036 -112231 1370287
856 -3957156 1977280 3785238
856 -6802509 -1808939 6844884
856 -6326183 -4721618 7103495
856 -22642067 -2092893 22648026
856 -95062502 -15253503 95193231
856 -735422330 556806695 608329561
856 -856286521 527525929 783544162
856 -3005035962 -137963997 3005132893
856 -24647976218 17036100606 21565755138
856 -61172103998 47442435530 49613678122
856 -288469882048 -59249680964 289300661398
856 -7005169360559 -1483005071838 7027254538143
857 4 4 9
857 -54 -47 64
857 -276 -146 289
857 -300 142 289
857 -341 -327 421
857 -2399 -978 2452
857 -56486 40492 48465
857 -20320887 9542584 19593736
857 -22315907 4006731 22272769
857 -27858729 -14533697 29119339
857 -56577407 -16990629 57083629
857 -76606399082 57430747326 63836860249
857 -115445946195 35765649859 114290166937
857 -147680793872 5923464649 147677617236
857 -308059223639 -190693722173 330709750557
857 -2917964918181 825192513433 2895798899221
857 -8085362016674 4058908600924 7728915562593
857 -11024844926630 -9309444295604 12900320674641
858 -11 -2 13
858 -2015903 -1156688 2135593
861 -520699762 -382235698 581887061
861 -18109835290 -5758177642 18301838549
861 -440017034314 90672777122 438729847493
861 -4649335396735 -1024437610777 4665855444989
862 2 5 9
862 -13 11 12
862 -67 30 65
862 -280 161 261
862 -793 375 764
862 -2535 -691 2552
862 -2694 1619 2483
862 -2586 -2143 3005
862 -3088 1485 2969
862 -36330 11585 35933
862 -1168711 637269 1101794
862 -1725078 -1567213 2078771
862 -3662536 2147115 3397907
862 -4810905 275447 4810604
862 -5134176 188723 5134091
862 -5429251 567081 5427188
862 -17391337 10367006 16064799
862 -37076632 26386817 31943973
862 -57694111 16711038 57222941
862 -79744468 62328687 64229231
862 -297603337 115074398 291754047
862 -287815029 -204163126 318639803
862 -814347670 365664845 788990433
862 -837545638 -153924567 839275013
862 -2059306387 1443963732 1788640313
862 -4311929914 2667850899 3940415843
862 -10664063391 201917678 10664039261
862 -16376322525 4347447899 16273549892
862 -19170362959 -2322440691 19181718158
862 -20621521297 -19161803844 25095619439
862 -550987014387 81960955328 550381821017
862 -1557622847167 -14685790299 1557623282324
862 -7727568153450 -676792486435 7729298218433
862 -12008046540709 7203894590456 11072861828835
862 -10644092832901 -10546333933509 13349416473398
862 -21102821041840 5149261713933 21000126402905
862 -89933848208265 -71403153612817 102959429455370
862 -847182858817161 -591439033513120 934055023482407
862 -865336346322070 -683374795340209 988913100039831
863 2 7 8
863 -7 -5 11
863 -28 22 23
863 -3913 -3211 4531
863 -6041 869 6035
863 -7377 -3358 7602
863 -44145 23867 41685
863 -814092 512999 739578
863 -3591910 -136008 3591975
863 -6498040 4035367 5931290
863 -7146352 -605409 7147800
863 -14703958 6478038 14272287
863 -62604388 -37647168 66848223
863 -1851496178 877965551 1783202054
863 -4351785457 3242147279 3642660673
863 -6439051566 -2446859106 6554738015
863 -14828417086 -12554477249 17368288982
863 -25298518294 19512010438 20616506975
863 -43593356665 34383433938 34814026956
863 -51042501772 35387178967 44592072422
863 -90349883172 67498100639 75479262348
863 -109511467149 -74527912441 119983874277
863 -234824162529 84391381592 231133269504
863 -2040926672218 1326215535808 1833986699927
863 -2807168206913 2046886282046 2383750167674
863 -17506034785657 11701289694684 15553789772178
863 -16496010867979 -12707494287285 18701597531103
863 -19952790732241 -5692245302681 20106037371785
863 -17791434563497 -15957605751610 21323151231796
863 -67432739139594 23150123374490 66510700951263
863 -91445115397480 33199218864056 89962593253663
863 -106152671737840 544287386966 106152666968023
863 -258377141904819 -171251329721433 281350723543019
863 -526054127612394 -43994215221481 526156673901492
863 -625744828747863 157580942238413 622395777848817
864 -138 95 121
864 -360 -73 361
864 -1021 -419 1044
864 -2330 -1896 2690
864 -36480 12142 36026
864 -41233 -27599 45000
864 -39506 -33312 46202
864 -100274 -41782 102636
864 -443117 -56563 443424
864 -592066 449628 488602
864 -4159020 2870417 3641551
864 -6588293 -3390691 6874998
864 -9951745 -3444132 10087393
864 -44501880 -6872438 44556446
864 -150507691 -90506874 160710019
864 -13232030958 9415519619 11401290373
864 -17994994309 11378941093 16328854896
864 -25617772925 419019666 25617735557
864 -342722482541 -265813939963 389381808918
864 -10005242417082 2194726022057 9969916068079
864 -10383656346521 3706469022300 10223787852665
864 -87541205178622 -11868537685658 87613863428424
865 -11 -1 13
865 -57 27 55
865 -19287 10657 18135
865 -41611824 16469281 40733472
865 -37368242 -28535004 42249273
865 -118812219 10656649 118783635
865 -576654416 -158004711 580581798
865 -18590905503 4416560200 18507444948
865 -22004892743 -15981905762 24517258520
865 -109641706581 -35318158017 110849921839
865 -482737953723 -243243878399 502504027611
865 -1288711377237 -372193705893 1298977803955
865 -182812354204139 -78129164639731 187450404974815
865 -882278889758855 -226031078835928 887196487997998
866 -11 0 13
866 -4925 3190 4431
866 -6911 -5196 7777
866 -134978 -87579 146293
866 -24853997 6130311 24729052
866 -25508396 14933079 23673667
866 -109713185 77872123 94667124
866 -152187359 70137129 147050386
866 -440344002 -355056251 506766805
866 -1252262396 984497877 1003169389
866 -10446588341 7199450319 9153285112
866 -80818049670 14312306413 80668151389
866 -176375463887 -171926464847 219452259948
866 -2104424409305 727443348070 2075041997931
866 -145190532412773 -7013442893984 145195987222783
866 -143258057318772 78056741064529 135075006086545
866 -190481453007143 73825974805894 186710713684929
867 -5 -2 10
867 -11 1 13
867 -767 -389 799
867 -935 -377 955
867 -7685 1762 7654
867 -11501 9016 9238
867 -14690 -10070 16123
867 -1239113 569995 1197529
867 -21888206 -11461973 22889410
867 -574929964019582 290348196856504 549103731364291
870 -211225 -94729 217394
870 -420598 42917 420449
870 -769323964 -24433405 769332179
870 -126376252759162 51784243130573 123408838504361
871 -559 155 555
871 -566212 -281308 588471
871 -127525179937413 89029386672221 111016272416543
871 -217346795962600 90928737236066 211906896312735
871 -448645318960081 58538153829702 448312880414984
872 -4 -4 10
872 -30 -30 38
872 -50 -43 59
872 -88 -36 90
872 -93 -43 96
872 -232 -123 243
872 -214 -176 248
872 -394 297 327
872 -1152 762 1028
872 -1780 -596 1802
872 -2038 292 2036
872 -3838 958 3818
872 -5896 1706 5848
872 -10119 7103 8784
872 -9507 -6892 10587
872 -12238 -4687 12463
872 -19042 -15513 21993
872 -22416 15482 19620
872 -26002 -21002 29942
872 -52390 -8164 52456
872 -150830 113357 125459
872 -195904 -65095 198271
872 -187119 -109650 198911
872 -252156 46080 251642
872 -301246 217635 257277
872 -352130 -67831 352967
872 -3117466 -2428150 3546682
872 -7615588 -5911411 8654635
872 -14560660 -11936087 16854095
872 -107248374 -40733548 109172292
872 -128085462 -50380800 130632680
872 -139893510 88551524 126896472
872 -212414421 -113111931 222608774
872 -314555676 -269432214 370072748
872 -2798226607 1903257422 2467087423
872 -98332984570 -43869061090 101161274038
872 -582000118872 -161157602694 586090242884
872 -2342754625353 1782761531393 1930278116448
872 -9448895120149 -9324436411340 11826977547341
872 -12053811172400 -5867601614113 12500511993689
872 -35872072048045 -34988790100924 44646480784741
872 -60228870460054 35114639043118 55953997270034
872 -73059604478897 -52298342249266 81079774031681
872 -384773310670977 -241713667880071 414253018298556
872 -603946471247571 -130497551230048 605970581769675
872 -770438409268231 133283841789692 769106463838975
873 -7 6 10
873 -8 -7 12
873 -135 -106 154
873 -228 -191 266
873 -581 -375 629
873 -1103 -154 1104
873 -41321 22791 38867
873 -58065 5449 58049
873 -96096 13802 96001
873 -96845 -6553 96855
873 -137470 -48062 139401
873 -436374 59282 436009
873 -580099 309427 549129
873 -1417871 -1316730 1725044
873 -2697886 610209 2687440
873 -78866319 59793529 65168207
873 -630632839 422270548 559882200
873 -1465105391 522743214 1442578520
873 -10443045642 -4527870095 10719398696
873 -130306367774 -27037049620 130693212513
873 -164318405015 -63322434126 167395018874
873 -277980599404 -24161623367 278041431540
873 -334089662648 -97680401631 336850185986
873 -705166072263 83955384632 704769167728
873 -770343390425 146273443151 768581413563
873 -3122489615554 2316377977780 2621484553233
873 -3807971097568 1801142132601 3668615083684
873 -116780147196262 88735919782978 96329919438249
873 -943796171118928 476167196326545 901529793266830
874 -5 -1 10
874 -9 -5 12
874 -11 2 13
874 -50 -39 57
874 -93 -66 103
874 -160 61 157
874 -159 76 153
874 -386 -191 401
874 -383 -354 465
874 -500 173 493
874 -753 -608 867
874 -1327 316 1321
874 -1751 465 1740
874 -2983 1609 2818
874 -4838 -4031 5633
874 -8409 5206 7683
874 -9662 -7247 10865
874 -25971 16357 23598
874 -22427 -18664 26101
874 -31001 13515 30120
874 -52397 3863 52390
874 -62183 -3871 62188
874 -62247 -16412 62625
874 -162203 84720 154101
874 -160603 -104924 174325
874 -281598 157585 264081
874 -327947 60301 327266
874 -2173214 -1577021 2420759
874 -3107420 194749 3107165
874 -3390234 2615287 2762355
874 -4641998 1243113 4612089
874 -5742444 -513579 5743813
874 -6301895 -1262626 6318745
874 -6471742 4986211 5278711
874 -14651939 7898453 13843006
874 -18971501 3006855 18946290
874 -21487001 10270410 20674515
874 -36380723 -1557227 36381674
874 -90260195 -83350292 109540733
874 -245069033 48282996 244442715
874 -257214746 -74749949 259302119
874 -435359432 132634861 431216621
874 -512472249 225681259 497447064
874 -1724248685 938261855 1626166624
874 -2638678155 572179173 2629679368
874 -3119654643 2346127224 2593644493
874 -3788473289 124812978 3788428131
874 -6670780138 -1349258795 6689129341
874 -7826003649 3903909043 7487781456
874 -9699773671 2000172769 9671340076
874 -16766234819 -11517123998 18411094085
874 -19307928909 9059272935 18618833362
874 -36156567270 -1783405185 36158013499
874 -48142238132 34581860923 41256265655
874 -57218000589 -7982562945 57269743132
874 -68370989365 30826357624 66214887655
874 -116871813347 -8002604187 116884319010
874 -119736074597 -82712656980 131664831063
874 -124491918408 -76361748951 133414082833
874 -132967246712 -125896202433 163195340979
874 -286957461276 115168864873 280635496977
874 -1148965999424 -265917789853 1153694467855
874 -1176155758085 -1082837463554 1425500889167
874 -1942062581957 684061524623 1913349850270
874 -1915139900417 -1395634204642 2135794885195
874 -2238825391503 1737891384009 1814376339688
874 -3657194845131 -321119919459 3658019906614
874 -5208973931807 58832964865 5208971430098
874 -5397170871605 2080545370290 5292080793999
874 -12371485489925 -4222869950665 12533363521624
874 -16636530783665 10155701446246 15265095189467
874 -33597232581770 -29292541321717 39802828882783
874 -66073204598888 -59953306749391 79578502123273
874 -97189834234448 23766398700655 96713780265731
874 -194758910790799 -143309727766391 217792354748764
874 -301133571509376 -176662774690565 320171850410295
874 -789335248625652 -475963688564807 843255005171265
875 -5 0 10
875 -21 -8 22
875 -525 160 520
875 -845 220 840
875 -7853 -4022 8190
875 -8786 2536 8715
875 -9639 5095 9139
875 -12432 3763 12316
875 -3173624 -711501 3185500
875 -3401580 -3029045 4064590
875 -27877910 6874350 27737875
875 -30750615 5623285 30687805
875 -85680680 65053275 70720210
875 -663208350 -507145790 750160195
875 -10833929820 5174088610 10425337435
875 -12947045642 -2147864405 12966719892
875 -16870039310 1580716515 16865412010
875 -38287163870 -32137720860 44700616795
875 -112046949042 -42260030333 114016006390
875 -134915387880 46859754010 133004114875
875 -237858265613 -136483666200 251982059488
875 -332238316670 131808801600 325173843355
875 -1338856451075 417931380825 1325141888965
875 -3167133085436 -1795831599765 3348956087686
875 -35509879114445 20997114658360 32871570813060
875 -458682741749799 -4758251605895 458682912435049
875 -456942117242393 -372812768092193 528032026894029
876 -5 1 10
876 -1487 298 1483
876 -4097 -1004 4117
876 -17048 9007 16165
876 -41768 -2969 41773
876 -206393 105988 196621
876 -342788 -252803 383575
876 -4433384 -1465469 4486129
876 -6354395 1268626 6337495
876 -10501340 5717251 9903025
876 -19783244981 -9183146495 20421967198
876 -34676633477 -4180279802 34696871473
876 -8942643813983 -3978103043210 9197706462667
876 -562486323533144 -205911787774451 571537987265671
879 -379 -193 395
879 -10924 1214 10919
879 -11314 1616 11303
879 -14254 -2377 14276
879 -16444 1175 16442
879 -30718 3839 30698
879 -37489 -33028 44600
879 -129050464 62359247 124001960
879 -234918076448857 -184448208628681 267956431260017
880 -16935 3167 16898
880 -61495 29756 59079
880 -33080583298 219877838 33080580060
880 -9298986137638 -2143616983972 9336802882050
881 3 5 9
881 -4 6 9
881 -16 4 17
881 -22 -16 25
881 -357 273 293
881 -368 209 344
881 -378 264 329
881 -373 -191 389
881 -571 -181 577
881 -912 -247 918
881 -1122 617 1056
881 -1303 766 1208
881 -1682 650 1649
881 -4278 -846 4289
881 -10951 1216 10946
881 -11335 1618 11324
881 -14236 -2375 14258
881 -13322 -6598 13841
881 -16486 1177 16484
881 -22639 15210 20070
881 -22086 -20967 27140
881 -30742 3841 30722
881 -103575 -42898 105972
881 -160738 57484 158249
881 -483734 300977 441278
881 -845671 547392 761034
881 -947055 263120 940236
881 -4232019 1040001 4210979
881 -5992230 -3979012 6527769
881 -7116178 4567344 6423849
881 -27950191 -6323710 28057678
881 -30450436 -5107436 30498257
881 -34741698 17558897 33177210
881 -40134154 -338127 40134162
881 -43101967 -13201770 43510914
881 -129943218 89765609 113723844
881 -1289621351 426832586 1273843376
881 -2407353975 22359942 2407353332
881 -2774010780 834668753 2748589884
881 -3035979192 2231114268 2565062033
881 -6061682985 4544890853 5050829109
881 -6497024384 2292070742 6400507913
881 -9241186014 -3909818767 9468821142
881 -50231566480 -15530940702 50721670329
881 -90653405809 34963076247 88885594083
881 -92605019425 -16137332441 92768076803
881 -169991373486 -115778382394 186282483441
881 -311779449573 14833607049 311768256749
881 -374764609437 289095313653 305361652793
881 -1033026424555 796632606797 841942664527
881 -1271199992852 639201759146 1214868382937
881 -1393141623289 915970293713 1246200614137
881 -2541596832718 -437172582599 2545900997708
881 -6812872118170 420257226952 6812339031497
881 -7311716130607 -6441076378984 8698299733312
881 -9530085111975 -961482864102 9533346190304
881 -17332602921741 -71030733879 17332603319381
881 -18924760585670 -5174886616258 19052870828657
881 -35491857490624 364086966542 35491844719273
881 -40925754069921 -29342522316289 45437814878571
881 -144346450158033 12828994634859 144312663436079
881 -291364833926895 -50340525086380 291864882929736
881 -515725239049326 -209199727142046 526953291401057
881 -539670633691047 93225509166852 538741724609066
881 -593716956961340 -107017082708014 594873690441785
881 -707861272686706 -230851711231010 715952731640513
881 -1061258834467311 62895283684772 1061185193330304
881 -966379617274998 -912352727503354 1184505148172433
882 3 7 8
882 -32 21 29
882 -133 -113 156
882 -322 193 297
882 -749 -606 863
882 -3229 2191 2850
882 -6321 4316 5563
882 -10835 8069 9072
882 -38773 9210 38599
882 -44355 28426 40061
882 -84411 7405 84392
882 -115913 38184 114515
882 -492726 -95501 493919
882 -20319285 -4834624 20410111
882 -21388240 15312661 18364701
882 -93483143 -47255874 97346417
882 -192943651 122693725 174742602
882 -338709343 -35241396 338836465
882 -516813379 225670557 502052962
882 -808381009 392869339 776184948
882 -8874748183 -5782233495 9627316264
882 -10435319111 6983493465 9266841692
882 -15049541057 -11729697309 17125246334
882 -3023606813753 634268738244 3014274503555
882 -4715586769457 1658454929595 4646192272820
882 -10988897805241 -3709492852136 11128029806019
882 -11713805911241 -7332012606190 12602247641787
882 -65116448467821 14300573946680 64885721967607
882 -107419057015928 -70926615449181 116870364305255
882 -188287949013220 96654129550155 179383753876543
882 -316796119982868 -30795463917769 316893091984147
882 -547731305551783 4270821625593 547731218999608
882 -605857518060963 266411576568509 588175425882610
883 -5 2 10
883 -8 4 11
883 -29 -12 30
883 -405 174 394
883 -447 -183 457
883 -776 -309 792
883 -920 -373 940
883 -1373 -460 1390
883 -1539 439 1527
883 -1748 990 1635
883 -3135 -2373 3535
883 -4597 2500 4336
883 -11987 1199 11983
883 -12931 3907 12811
883 -13373 1910 13360
883 -26484 3795 26458
883 -83949 -10518 84004
883 -85109 35708 82960
883 -100542 75868 83379
883 -132029 52280 129238
883 -235126 67819 233230
883 -325613 81327 323913
883 -1499177 683799 1450173
883 -1725454 1091938 1565275
883 -2308725 1051836 2233528
883 -9482413 -5345984 10017994
883 -10491189 6112656 9748096
883 -12626702 3750406 12515435
883 -21911083 -1397789 21912979
883 -30467412 11298904 29940363
883 -45268970 4865411 45250228
883 -46141094 -7612458 46210059
883 -57602678 16881172 57115283
883 -127158909 53311542 123955324
883 -225945861 -148785405 245678029
883 -451407043 -65469353 451865623
883 -971797526 656724040 859307219
883 -1832212937 292543421 1829723575
883 -3696179022 2822901036 3036631795
883 -3950547732 -2380968774 4220033875
883 -6011160320 4127321291 5276429608
883 -7065485256 -6766746509 8717822562
883 -9225748069 -2780612474 9309188206
883 -10783817383 -3728647253 10930405063
883 -13105056117 -2121618242 13123565394
883 -15170714640 8599854894 14187155299
883 -24883883069 -11514267889 25679918521
883 -34721044460 -25677613373 38883337670
883 -42962301695 4348623633 42947445441
883 -38896876829 -31490957455 44827099063
883 -48347354485 13754390296 47973398188
883 -49882718117 -12873310875 50166887691
883 -249144016868 -168889025846 272713196051
883 -309320330804 -155571235504 321917778571
883 -463329599796 230496594846 443476227427
883 -526022087861 -232686377262 540781033998
883 -1029948182357 146059372601 1028968129255
883 -1061798464326 761062273144 911084836755
883 -2417805602052 1381189920594 2257119376243
883 -2493018560041 1790970847303 2136313789453
883 -3297412532825 -1261249322491 3357808055359
883 -3346628662748 1850613317898 3146239246227
883 -7100809350935 1914992287745 7054076150377
883 -6638516862564 -5088709460108 7514524523979
883 -8359631096157 1970667483168 8322966174814
883 -8844212521109 4823223337269 8337586194987
883 -16212617448569 9671066803823 14973195605365
883 -33179347980398 -24713166657381 37233837869106
883 -39508933023116 -2664979600141 39512974363090
883 -55329299469746 29485954802315 52383942782914
883 -64195094904557 -36848323016963 68010757692347
883 -74028687170136 -29486699569973 75556344187536
883 -91399043075518 -14562331516373 91522099304518
883 -83194904049057 -75079387926353 99968011038237
883 -134979879605528 -124199661408198 163554859443603
883 -583471645549670 354080234551675 536294431866002
883 -660566959301089 344952252692875 627592187480353
883 -981031244496620 306068888018483 970998503377666
883 -1049812340654612 832964257563339 833508778438548
884 -25766 14667 24073
884 -1829652 678223 1798045
884 -9364589 4505704 9003129
884 -13543589 -7335863 14226030
884 -51616773 -29780399 54729640
884 -7814328255219 -2370919763225 7886413423882
884 -561657447908375 -57920095374854 561862689235947
885 -1364 -458 1381
885 -6425 -3533 6763
885 -12017 1201 12013
885 -13394 1912 13381
885 -40466 26548 36229
885 -399719 -251669 430537
885 -450509 218551 432667
885 -1188347 921652 963790
885 -1017483830 -359276258 1032201613
885 -5225381906 1421195077 5190101032
885 -31446465482 -22094240822 34727741101
885 -56695589690 38266067533 50160687922
885 -645915452699 -530029899356 747924631990
888 -46 -37 53
888 -1762 -592 1784
888 -2080 296 2078
888 -3862 962 3842
888 -9586 -4624 9932
888 -229474 -175690 259658
888 -1394029 -883528 1503509
888 -922323244 -779971060 1079825438
888 -15926027785 -762487804 15926610353
888 -17773890877618 2856174295868 17749271927192
888 -395570978958433 -162863612786200 404567251163465
889 -288 224 233
889 -364 -223 390
889 -1233237 320585 1225973
889 -17217769 4772271 17094683
889 -210863212 106952844 201260777
889 -366982918 41258148 366809009
889 -1375041127 -256757137 1378018785
889 -1621944196 -1371692511 1898960486
889 -105203054412 -4438423423 105205687694
889 -3389018285535 -851685882442 3406853802128
889 -7824333234967 -4885707940834 8413798722786
889 -10741133808520 5295596936612 10293688122921
889 -33975210271822 -7832079612679 34113382481826
889 -173897302218490 8295088296842 173891010463401
889 -850766264609322 542207776875170 769916281418633
890 -13 7 14
890 -17 -13 20
890 -313 200 283
890 -11313 -4717 11580
890 -63817 45364 55019
890 -6224482 -2623731 6376149
890 -8700954 2236625 8651409
890 -21912299 5826986 21774077
890 -32989081 17934011 31118260
890 -42755805 -10270657 42952452
890 -301333069 -61682193 302192136
890 -343377968 118368065 338623913
890 -380506285 -211227922 401072167
890 -109882109791 -76343095855 121002554746
890 -597635496115 354775193213 552661972732
890 -663005404101 524353844474 528088379823
890 -825756707373 -307243472689 839698249176
890 -6995473505155 3740576859448 6619084653197
890 -13066100842744 -7844863688397 13947887089263
890 -25336667647855 5129202670489 25266403418516
890 -25638333332979 -19507147453842 28955034061973
890 -152908699793029 73654269056359 146985733869920
890 -189666560256759 -91305426537879 196472620541402
891 -12 -5 14
891 -14 -13 18
891 -20765 -5488 20892
891 -139334 11628 139307
891 -547410 -150661 551188
891 -942557 -178104 944672
891 -2084050 -1855178 2489907
891 -3097995 619115 3089731
891 -7764613 1280392 7752990
891 -20687100 -11793136 21892963
891 -762057701 464340230 699614748
891 -948808404 -744067156 1081821091
891 -5979424514 4114024538 5243360067
891 -7668718438 -2075396589 7719055618
891 -19057783570 7567212003 18651496354
892 -17 -3 18
892 -33 -24 37
892 -89 29 88
892 -1517 302 1513
892 -1321 -1235 1612
892 -5549 1682 5497
892 -15399 -8693 16272
892 -51953 -21643 53176
892 -204802 94315 197905
892 -2445341 -254911 2446264
892 -4516910 3236871 3876261
892 -15480174 -14627969 18982125
892 -20339311 1436947 20336920
892 -25937607 -14914133 27486888
892 -79939557 -51153591 86387536
892 -662321061 -420851231 714708654
892 -7047015321 3468744316 6754929693
892 -9484284911 -2244820910 9526020347
892 -18166355891 -13674279044 20449883063
892 -55059036450 39480896457 47232413299
892 -262423428651 -254722871546 325853973159
892 -885721086647 322975030947 871168277898
892 -1843718337312 474177678279 1833203755261
892 -785462487362495 516674140564451 702484258739656
893 -11 3 13
893 -99 52 94
893 -9843 -9200 12010
893 -2800961 -135629 2801067
893 -48253332 14099896 47848645
893 -175563644 -51359235 177016678
893 -2398339413 1588990843 2138758327
893 -221415994718 132899546800 204143708205
893 -1253211328230 -600615604667 1297605521686
893 -1581898605918 1144647210733 1349714000092
893 -36355227501342 6242519406238 36293772241669
893 -43496298301730 20394354936157 41947259001360
893 -52795906904763 -1484445137324 52796298076504
894 -19878702430997 2322626411251 19868127639556
897 -2359 1274 2228
897 -329150818 198408977 303114566
897 -3223863688 -1242125287 3284191838
897 -8555929111 -6182062549 9519233453
897 -84008947399 30284073332 82676104262
897 -2481485527807 -528670570972 2489458422692
897 -49279123539802 17234819747618 48566153046497
898 -7 8 9
898 -103 -40 105
898 -75642 38621 72125
898 -6687037 -5876233 7947192
898 -65204247 24571313 64019774
898 -1342510323 988408493 1132897502
898 -1700044954 832750055 1630646283
898 -2097694357 386439956 2093313615
898 -3114505609 1145554235 3061965078
898 -365892274915 102479532101 363192722088
898 -70969319534253 -39982574831944 74969683474919
898 -307378134921931 43767189939918 307082063028293
898 -349438498162129 -89766012014517 351402016649600
898 -381344045009914 -221225868812577 404701384102355
899 -5 8 8
899 -6 -6 11
899 -13 -10 16
899 -34 -34 43
899 -61 32 58
899 -124 36 123
899 -223 177 177
899 -1560 443 1548
899 -3023 -2635 3581
899 -6355 -2159 6437
899 -7724 3140 7547
899 -49192 20595 47958
899 -135817 -64417 140485
899 -502045 365250 426924
899 -2605965 217911 2605457
899 -14472645 -123532 14472648
899 -337568964 197531280 313323707
899 -1885117120 -120386472 1885280763
899 -2041618925 1114444424 1924319630
899 -3428059669 2468928102 2933172390
899 -50004637317 26121612458 47505779190
899 -495100019760 -460666034580 602875386299
899 -15476065026252 -13360002078085 18262883414868
899 -37486365751348 3823250925435 37473104511756
899 -56099395415748 41024362948731 47549729993420
899 -62796242798413 31885538412564 59926861902678
900 -29 -22 33
900 -1460 1049 1251
900 -20528 13515 18353
900 -182015 121196 161979
900 -434869 262513 400308
900 -962809 65917 962706
900 -1295365 -954879 1449304
900 -5865983 1161326 5850771
900 -13658947 2035108 13643871
900 -202395580 -169946729 236329029
900 -394749170 225583263 368484437
900 -3381289339 -330171228 3382338391
900 -6519036323 3109662023 6274089450
900 -297524107878 155009481857 282780346819
900 -14723968148507 -4723384658962 14884244722191
900 -29602921826402 20842546972875 25656107163977
900 -557502225674818 -306517057096107 586818716343775
901 -11 -8 14
901 -491 -154 496
901 -634 -518 733
901 -1152 -714 1237
901 -10285 5551 9715
901 -47702 36517 39116
901 -498288 180445 490272
901 -2467472 434397 2462976
901 -2722622 -2193594 3132477
901 -10982955 538278 10982524
901 -11469959 8767409 9416851
901 -13518841 1122481 13516261
901 -18283659 10292782 17124408
901 -141888754 37080364 141039541
901 -358468749 -177555729 372437779
901 -14359013510 4331308308 14226425829
901 -177174343332 -141492633186 203233612405
901 -284923312664 167990836676 263951413789
901 -637044624813 -325119977375 664106124297
901 -3518720153300 1426090036189 3438838557668
901 -3678182340827 -2616443398902 4075118144748
901 -18419631165387 -6667070129679 18706299990007
901 -17781067441078 -9127143091976 18549039262309
901 -122458695655304 -67572490024102 128965068149797
901 -978559791225517 -532040232630953 1028402808321931
902 6 7 7
902 -5 3 10
902 -18 -5 19
902 -81 34 79
902 -512 327 463
902 -599 -474 685
902 -1124 -267 1129
902 -1173 202 1171
902 -1313 -780 1399
902 -303381 202891 269488
902 -604775 314845 574878
902 -1434185 835222 1332759
902 -1486073 -1388990 1813239
902 -6457179 1324345 6438556
902 -19820741 4835400 19724347
902 -22925648 14734375 20685039
902 -26502443 17006881 23925582
902 -35965259 -6944511 36051358
902 -46627229 235402 46627227
902 -100848546 55760233 94812301
902 -166751903 -61190574 169454437
902 -160570649 -87831920 168891951
902 -718088439 -10239506 718089133
902 -45840062988 -16194778637 46504168003
902 -106832866926 -62913251471 113659983829
902 -6369440745914 -2254029839751 6462176533213
902 -9706983764123 6031456887112 8858828221881
902 -11922913127045 -2071264177794 11943713113171
902 -12907625985566 -2727906658947 12948112743241
902 -46795196487005 32268077913003 40990523086750
902 -55215608814701 9468887699256 55122630122083
902 -95104344793733 32376987682708 93836725625403
902 -107659990158989 -6240254871909 107666978094190
902 -185466599459210 -60015190909241 187538119763847
902 -230215381815828 123895404977209 217572555550885
903 -15327230792 -11962230569 17448796540
903 -4099405692143 181325944357 4099287434473
903 -45578464492622 32767124979799 39040279596478
907 -88 48 83
907 -421 138 416
907 -429 -184 440
907 -508 -261 530
907 -20965827 11088251 19876379
907 -2803953499 140877411 2803834955
907 -5466769813 -1444667730 5500194584
907 -31127333101 23479872534 25820786234
907 -405073698016 -306009792288 456485125715
907 -2118584290722 1391037265628 1896152570987
907 -2250954521880 984090872936 2186424672851
907 -316865827032421 62915702283188 316036851395466
908 -1093 153 1092
908 -1460775 350474 1454019
908 -4879177 3298069 4313918
909 -4 -3 10
909 -6 5 10
909 -11 8 12
909 -37 25 33
909 -157 -53 159
909 -222 -107 230
909 -1185 901 977
909 -1394 -843 1490
909 -1877 1455 1523
909 -15323 -1617 15329
909 -18686 13886 15669
909 -37995 1630 37994
909 -92619 -89780 114932
909 -396566 -120451 400236
909 -15612171 -1565476 15617416
909 -27556870 15176125 25928244
909 -28318578 -13054876 29214733
909 -68900799 33401705 66178027
909 -63799219 -45639668 70790430
909 -73717762 -25197195 74686258
909 -106612171 -24164208 107024368
909 -118967430 -105651139 141996412
909 -184419974 -4275523 184420740
909 -204595133 -38794633 205059027
909 -1259438091 -251936564 1262789624
909 -1776449985 117264271 1776279647
909 -4371696506 2751943085 3972935940
909 -17116714507 7747754841 16570324711
909 -35501429349 -15762942449 36508449443
909 -47216861212 -14503102539 47668632436
909 -54440024323 -21329056358 55510182192
909 -72624321291 -10403761156 72695419816
909 -116563237914 73589858773 105827769746
909 -154972229143 52997380435 152878038681
909 -185489162328 144409490464 149932600373
909 -236871672995 -87275121756 240756931250
909 -346463353545 11233869995 346459416619
909 -422945503171 16212056136 422937562954
909 -414508583651 252611332004 380525625666
909 -1265707300762 192134382262 1264229776869
909 -3761141149443 2001347649992 3561881956762
909 -19319699665618 12385456158024 17447374071373
909 -23721298762921 -10860949102649 24457170801039
909 -70569123920233 37603020735759 66813929154823
909 -255278936819216 55164863637584 254417342069301
909 -269691740905268 -115383387727819 276555580064340
909 -527954901810792 -59413613172712 528205591680565
909 -529955402709531 115130932098262 528137936224838
909 -531253138866819 352317224333156 473564699391178
910 -29 -26 35
910 -187138497 -110855994 199298023
910 -706633772 157870163 703997371
910 -1352745286 815626123 1245653899
910 -4873887515 -3259677798 5318174553
910 -5802786120 2572129287 5629189543
910 -124776744505 82253120014 111499812031
910 -290713683897 -128260896320 298808263527
910 -8072208150305 -3404617195436 8269242233231
910 -24577168231536 -15459960615273 26467202779927
910 -486576232557688 -60789815887439 486892305533701
911 -17 -2 18
911 -17 12 16
911 -20 -17 24
911 -41 18 40
911 -54 -20 55
911 -48 -38 55
911 -78 -26 79
911 -87 55 79
911 -401 -264 436
911 -857 487 801
911 -1008 -278 1015
911 -1055 321 1045
911 -1116 820 943
911 -1226 -881 1362
911 -1368 -1226 1639
911 -2246 1551 1966
911 -2411 -771 2437
911 -3626 1708 3495
911 -15548 -12038 17655
911 -36620 -22929 39400
911 -43961 -42111 54247
911 -169553 -51542 171126
911 -178449 -59396 180616
911 -296204 -20964 296239
911 -301683 -91853 304495
911 -533679 181117 526633
911 -605051 291283 581655
911 -787946 416079 747202
911 -855945 72442 855772
911 -812804 -789260 1009455
911 -2574801 -1445636 2718532
911 -2751746 2097519 2264242
911 -3187862 972466 3157407
911 -13938641 6665668 13410780
911 -56765798 44029087 46036290
911 -78680465 -7112268 78699832
911 -1270177874 -145686369 1270816414
911 -2359691804 742934130 2334883735
911 -3666217449 85867282 3666201748
911 -3465651668 -3431520284 4345052463
911 -32130919889 -15811091724 33359539084
911 -45870918495 -1093930463 45871125877
911 -62527050113 23508925854 61399075414
911 -74753810843 43616135691 69434924863
911 -79617703950 -36930591032 82182787159
911 -95747191122 55864219615 88934895694
911 -155340124625 57853669524 152617816108
911 -171437378918 -111766465704 185999801143
911 -1170865456535 815447298493 1020552889809
911 -1690317156512 298575917154 1687206111895
911 -2152294078737 1152564065248 2035946026588
911 -3308686329906 -832889599097 3326186202160
911 -4800439520126 -3114482753009 5202770637606
911 -27381905816268 -17101303626224 29445923111023
911 -35700731557841 -24541874685096 39210292907632
911 -50235605283989 37992120206223 41589636875317
911 -168594156574733 86092477487461 160751780627223
911 -170266234159980 110414661226702 153119982982087
911 -235849534317927 55899112347427 234798151455571
911 -310808979291522 10922581708666 310804482799567
911 -323347780585106 -22263129406649 323382956901876
911 -1222016319865631 537609577992553 1186298802647085
912 -55648340 -14232281 55956937
915 -19924 9254 19235
915 -961100197 478990139 919683989
916 -37 17 36
916 -2620 -469 2625
916 -4201 1517 4134
916 -103333 -70575 113312
916 -794491 -379705 822408
916 -4220043 -1654726 4303199
916 -9507528 2781995 9427457
916 -1497934360 -1285148719 1763421915
916 -1854641002 1122800835 1705850849
916 -4689558487 2632289964 4394993795
916 -100652539846 68911256567 88470496029
916 -197106018469 -149988732700 222613207185
916 -1773363477601 138646836837 1773080936054
916 -11233703795071 -3063893207316 11309167741547
917 -31 -23 35
917 -182 -163 218
917 -595 102 594
917 -987 206 984
917 -3598 -979 3622
917 -22299 -1648 22302
917 -57451 6106 57428
917 -1545977 -881353 1636103
917 -3195448 1260142 3128741
917 -4886355 1310442 4854734
917 -5270891 -1466971 5308499
917 -29474371 -13350009 30360393
917 -34064703 -20454139 36364167
917 -149633452 -52830778 151797253
917 -5072211518 1469014517 5030800796
917 -7533039799 -1880202993 7571882997
917 -47540768916 -17662148272 48339862221
917 -98765551956 7266617549 98752438344
917 -130514344531 -116598731501 156163579469
917 -386494195216 196026048589 368896394564
917 -1194549127082 -1192922457811 1504013551106
917 -10407999922003 -1874416791079 10428225409927
917 -43981772133688 3472513529429 43974555471130
917 -82988414299253 60009962340041 70836227735897
917 -124311968146954 91732015223136 104743062457605
917 -325957290686227 74637334213170 324647590546230
918 4 5 9
918 -3 6 9
918 -12 -9 15
918 -17 -1 18
918 -18 15 15
918 -20 -7 21
918 -27 -23 32
918 -45 19 44
918 -125 90 107
918 -191 -115 204
918 -327 -99 330
918 -360 105 357
918 -307 -279 370
918 -363 -336 441
918 -565 291 538
918 -527 -355 576
918 -789 -589 886
918 -1524 1041 1341
918 -2844 1661 2641
918 -2958 1943 2647
918 -4665 -732 4671
918 -19922 -2205 19931
918 -36732 9033 36549
918 -42420 4839 42399
918 -54650 -2077 54651
918 -79363 -69047 93942
918 -98627 48785 94476
918 -202788 32973 202497
918 -1213606 -65295 1213669
918 -1975645 971236 1894083
918 -2072334 492379 2063027
918 -2408085 -454845 2413482
918 -3461019 1606753 3341510
918 -6530054 3722441 6099021
918 -7149663 -1061499 7157454
918 -7824620 -7272871 9523509
918 -14112251 6554942 13624161
918 -14418798 -5425349 14670419
918 -17826682 3942363 17762179
918 -17616199 -5100528 17757589
918 -24300138 -1547801 24302231
918 -26960970 -16332501 28826739
918 -40306755 -36022319 48235328
918 -50736578 -21593661 52008251
918 -84733319 -12968260 84834453
918 -122317473 -31665681 123020826
918 -371380467 219372198 343879929
918 -467011821 303512459 419636470
918 -489748926 -438170211 586352985
918 -617951280 -426873893 679514315
918 -1676148672 -286320513 1678928967
918 -2169384501 -1612442397 2432989098
918 -2878522848 1928397723 2555044107
918 -4223725847 -308072106 4224272093
918 -13363898113 -8035335809 14269479414
918 -26001261372 10385108819 25436865043
918 -39392919180 -8185468143 39510376125
918 -87061291625 2167929479 87060843534
918 -86607094087 39175760368 83848219029
918 -91161379011 -18042903876 91396373265
918 -115125798915 -97749351768 134990585745
918 -199017216849 152506244542 163061248559
918 -260730857439 -56937004410 261632794533
918 -933198203775 199121559045 930166424982
918 -1220416620380 -259997431143 1224337424885
918 -1239805159899 -752305463839 1326005469046
918 -2272735887728 565026433623 2261034834287
918 -3379643420040 -781419325643 3393511252505
918 -4126735323471 -406691729163 4128051526926
918 -4221102956070 614075534909 4216766464729
918 -7111750871181 -3607157929248 7408523664051
918 -8957107037393 -1103084448105 8962680169160
918 -10584474800430 -8659096197025 12242850750607
918 -10789041176977 -8625483929874 12380424203695
918 -21098391371325 -2570912752602 21111108244251
918 -66495842936355 23350030908400 65521911111857
918 -137314754030639 -120849699929667 163292262623480
918 -135546662383326 -123797910720311 163711446905645
918 -412922593572415 123025451216880 409249813249357
918 -1001884841336532 126200920802987 1001216927773627
919 4 7 8
919 -17 0 18
919 -35 -19 37
919 -105 46 102
919 -817 -182 820
919 -3601 2212 3298
919 -22574 -16849 25348
919 -44414 -16849 45208
919 -147017 -42482 148190
919 -290468 -41593 290752
919 -474318 -54521 474558
919 -1272858 684343 1203174
919 -1365796 -46529 1365814
919 -12774524 -3382385 12853082
919 -14105910 10818606 11549287
919 -26491461 -7664949 26703649
919 -27436013 10100181 26971935
919 -78665145 -25771886 79576590
919 -281367386 -73526550 283031175
919 -2301487719 -1659535955 2559179337
919 -2947938425 1381984576 2843007932
919 -24165766502 15710342232 21711722319
919 -52717285481 36395744149 46150674971
919 -164341679414 20639398934 164233096519
919 -414327350762 -118463560193 417530613584
919 -76416564569012 44334570250887 71077998648864
919 -707938258394346 -627407653730066 844263588526551
920 -17 1 18
920 -20 -12 22
920 -24 16 22
920 -46730 -10254 46894
920 -353594 -173190 366934
920 -720362 -371696 751944
920 -4800176 3518992 4062102
920 -1215778128 -554811626 1253131672
920 -11479705898 -5422501829 11869602501
920 -49398894072 23942031766 47448196888
920 -9893549646536 5381979656358 9331319247604
924 -7 -4 11
924 -826 -127 827
924 -3631 1382 3563
924 -58765 -9238 58841
924 -98947 52367 93794
924 -1186552 -1183849 1493261
924 -31877713 22115741 27839570
924 -132727150 6284663 132722453
924 -242452728277 -103960082407 248663518040
924 -2144722033057 726835180037 2116527409304
924 -92280052547803 60026062420268 82891092771839
924 -284542503544675 41519567900303 284247523098938
924 -445591141968373 96774812520920 444064343892281
925 -19 -6 20
925 -75 26 74
925 -339 200 314
925 -1147 158 1146
925 -10582 4845 10232
925 -14235 -8917 15317
925 -31824 -18451 33770
925 -61827 -23176 62894
925 -66748 -14683 66984
925 -457434 -45091 457580
925 -647880 -107644 648869
925 -692578 -261970 704853
925 -2876304 -2492635 3399404
925 -18781795 -16315288 22218438
925 -63135426 -51271930 72838901
925 -126140059 -112638688 150900576
925 -217464715 123784506 203177594
925 -338009734 225184709 300735630
925 -2897188794 52204445 2897183144
925 -3365221556665 519997856969 3361077831381
925 -5070071233251 3080127790484 4658662501238
925 -11209074352467 3977964132554 11039520467924
925 -45377609893045 35132833956797 36858299909853
925 -282164920081033 -12453051867817 282173005223055
926 -385 240 351
926 -3297 1703 3138
926 -9603 -3519 9758
926 -20611 -19340 25193
926 -60532 -36267 64593
926 -675219 -401236 719481
926 -12704569 3184428 12637527
926 -1113236411 -1012754146 1342275257
926 -2013641691 -348301240 2017109313
926 -5243383978 -3907015677 5884806771
926 -35425428359 10070853557 35152025258
926 -846296878285 -260108858960 854409147851
926 -249095187854197 -99238820028908 254238656865971
926 -371348734157001 -329404616341297 443022892588530
927 -17 2 18
927 -33 16 32
927 -110 78 95
927 -342 -89 344
927 -14207191 -1128027 14209561
927 -16172385 2252828 16157800
927 -25929795 -22443139 30630541
927 -62932196 41598167 56174070
927 -11254748921 -7709045956 12350268834
927 -423520946922 -187501500521 435432966896
927 -13195702102841 -5593888606669 13522621062693
928 -4 -2 10
928 -23 -9 24
928 -1499 -604 1531
928 -3812 -1514 3890
928 -57423 24834 55831
928 -169989 -68412 173605
928 -236723 138976 219539
928 -291138 -84960 293530
928 -1167882 443218 1146204
928 -1856822 1164558 1689504
928 -2252707 -1642334 2512555
928 -5924584 -4030415 6490543
928 -17785826 -9266518 18587596
928 -22556487 -10317920 23254311
928 -50732138 29768840 47055490
928 -48950708 -26378214 51381294
928 -93215497 -27324887 93991684
928 -425580122 -155364878 432373112
928 -2008451554 -112056134 2008567816
928 -7696135050 5377039708 6697169106
928 -32117751486 -11527055024 32605244502
928 -37955299244 15201835290 37124369358
928 -41051881782 395010705 41051869591
928 -35128266653 -26560621508 39597152573
928 -203816660021 -106002749099 212958161492
928 -463165334235 -339682082406 517454350339
928 -558243094154 108513923832 556872986274
928 -1179359763730 -678674104214 1249963808488
928 -5205257342996 395666320479 5204495184705
928 -324362446531974 -111623403668459 328710300824211
929 -56 33 52
929 -105989 55279 100719
929 -350945 -173433 364531
929 -2343401 -1808751 2658361
929 -46289790 -33243224 51416137
929 -206699354192 -125710001664 221162903521
929 -57505672020839 -50913527557706 68551387646304
930 -11 4 13
930 -275 61 274
930 -3203 1093 3160
930 -387725 -9662 387727
930 -734579 338845 709714
930 -9803924 -8649041 11669995
930 -201885593 32622124 201601267
930 -67525499429 -33282628289 70119783292
930 -311792557232 -144939355889 321901406923
930 -5171747505038 -4544495253797 6146253160615
933 -996714691 -165963535 998246159
933 -2297229931 -904826737 2343099353
933 -1647083990347 1153065581108 1431802771814
933 -2507556674224 -2189008416451 2972199265352
933 -26861403798493 -21527615448661 30849132837191
934 -12 11 11
934 -224094 5321 224093
934 -2325109 1429667 2128830
934 -81600358293 -73507435669 97977071840
934 -3119464944783 -951907835059 3148735738520
935 -4 -1 10
935 -9 -4 12
935 -337 -120 342
935 -373 -345 453
935 -1353 -904 1476
935 -1632 -625 1662
935 -2332 1487 2110
935 -7793 3260 7598
935 -63526 -48833 71972
935 -745224 377394 711455
935 -1669518 545823 1649840
935 -3627646 1172554 3586343
935 -7488378 -4214848 7909359
935 -9892975 6254783 8977447
935 -37015078 13596607 36393164
935 -192483670 -131942721 211258416
935 -15948944489 -11744734030 17839068134
935 -24176030218 -13663932920 25551231023
935 -52057474942 36139065910 45448353047
935 -85044107248 -18021313993 85312998844
935 -262436113507 89874028641 258874544193
935 -261322931650 -199915810928 295623728783
935 -416660851345 213442697103 397084969977
935 -2306394669028 159536894040 2306140195383
935 -2683255700680 1834208806799 2360235992446
935 -3340243495345 -3324655721088 4198646375118
935 -7680225955056 -4246872969658 8090743472367
935 -79596840149633 59186376436388 66716915849930
935 -99238795251873 -21881796590046 99592156748192
935 -201009091536873 120615728503703 185343571747785
935 -468968190755017 -196923687214580 480267807174872
935 -479168207474973 234768444879279 459594019310117
936 -4 0 10
936 -21 13 20
936 -501 -91 502
936 -1792 -1110 1924
936 -3133 -2828 3765
936 -12380 -7254 13160
936 -20821880 15172010 17688996
936 -30218504 -15486055 31517535
936 -4309633164 -901566614 4322745224
936 -6327487894 5006235783 5037925177
936 -10609976909 6215383821 9845201834
936 -17664188738 -6763009786 17988646854
936 -63174538574 9500699766 63102832754
936 -69057720102 -5923738888 69072246256
936 -133755910330 5455335934 133752885318
936 -209286582856 138097132528 186943808730
936 -976996014470 -555874992922 1033631923194
936 -1545791924898 -1089158328139 1708339519963
936 -3182453065246 -530260286462 3187352585910
936 -91821863524885 -8395734557966 91845254698293
936 -529564071920851 127387267193032 527095499763339
937 -4 1 10
937 -2 6 9
937 -15 6 16
937 -30 -20 33
937 -43 31 37
937 -47 -18 48
937 -96 -30 97
937 -303 129 295
937 -543 -510 664
937 -701 341 673
937 -623 -466 700
937 -1185 -371 1197
937 -4344 -384 4345
937 -4400 -775 4408
937 -24480 14184 22777
937 -43878 -22034 45657
937 -51263 31444 46970
937 -84842 -17860 85105
937 -895538 575505 808044
937 -1127162 367689 1113966
937 -9714453 -3792021 9903355
937 -9875406 -3621636 10035169
937 -10163079 -9852438 12612022
937 -23886431 -1747454 23889548
937 -24892698 -7253327 25096308
937 -54448634 28720281 51642930
937 -80051591 -53074324 87175468
937 -98337822 -76704588 111928993
937 -114490634 -85599719 128623970
937 -197502271 116064301 183119563
937 -302220939 -38810739 302434135
937 -409879254 -53980671 410191108
937 -493001480 -371429935 555122158
937 -739543646 -56477255 739653422
937 -857431703 -173339646 859786650
937 -936174884 723583660 761532281
937 -1411557918 106873441 1411353672
937 -1432558325 310696881 1427670141
937 -2335611048 902459833 2289806748
937 -8577462584 -4595240127 8996305674
937 -10851311500 7543442908 9467121145
937 -13627597953 10379388841 11220379857
937 -19079992351 2882056348 19058047666
937 -25218497288 -17291379463 27680141536
937 -30304225700 -19247760967 32698386280
937 -54011333447 21237237178 52893906902
937 -68520305639 -8322485142 68561207214
937 -108967610607 -26658043193 109496860833
937 -6852557554721 4754455712743 5984269218731
937 -9103742260188 4401502703430 8746985694769
937 -9268144461344 4902219144241 8786371837430
937 -22497455254897 9391779681277 21938086074253
937 -23819512389466 10902643125169 23032396481524
937 -34451578508838 -510124895039 34451615790012
937 -39853318358223 -12194871423149 40230351280437
937 -53263476323563 37730522589517 46009369273591
937 -143293670814071 29042403964323 142894892445261
937 -263842099567406 135216112283593 251429352458066
937 -272961300453411 -153563157152157 288285713025721
937 -294167778996684 176654766754105 271183041327456
937 -420051787007452 63760252149964 419561522859001
937 -699051433279113 -147025548884729 701212643066547
937 -961217521922772 -630626317033439 1044307813841634
937 -1150612611363758 -76212907496351 1150724057242220
938 -27 -11 28
938 -29 15 28
938 -140 39 139
938 -390 -77 391
938 -518 93 517
938 -770 -765 967
938 -28673 -7616 28851
938 -56954 23415 55603
938 -68768 -37487 72297
938 -141146 76291 133287
938 -127889 -122493 157804
938 -315434 128799 308107
938 -5649356 -4462635 6456709
938 -17300408 -6262473 17569723
938 -25798283 15256380 23880805
938 -28335783 10220716 27885409
938 -35749995 9013438 35557981
938 -41326005 23271463 38703256
938 -379048845 -218948033 401983840
938 -402155891 -234653664 427194637
938 -482196642 370321105 394363201
938 -14314032371 -4817986838 14493717141
938 -20416821726 -14668848521 22680558115
938 -51244307849 39235687308 42014644795
938 -250517643267 -194863674467 284886971704
938 -323093933567 -269144353730 376157344401
938 -781742180525 223883261448 775572701791
938 -3547820359601 -3148402671605 4233311616354
938 -54358909494053 5642766222786 54338633813119
938 -121727382972839 27622811374090 121251384933993
938 -724812802584696 456225575801785 658717599152449
939 -5 4 10
939 -3344 1819 3154
939 -187262 99667 177334
939 -347165 89926 345142
939 -1467833 317701 1462855
939 -17245211042 -10565712698 18477132739
939 -2010178337690 921911645035 1943344441504
939 -9707485824416 -2953104817997 9797740608352
939 -18048747176288 8310462954496 17441227145395
942 -16 5 17
942 -1618345 1278815 1290098
942 -1901026 887141 1834313
943 -25 14 24
943 -49 20 48
943 -154 90 143
943 -693 425 635
943 -862 -753 1022
943 -1551 -655 1589
943 -1936 224 1935
943 -15703 -8779 16569
943 -33240 17015 31682
943 -77289 46508 71210
943 -108952 3290 108951
943 -261220 -151684 277263
943 -693849 -194065 698873
943 -35215345 2297258 35212086
943 -68692516 -17513392 69069903
943 -111727641 81781007 94642841
943 -158814751 117251921 133768677
943 -327555487 16498191 327541535
943 -4660371268 -4166635684 5578009359
943 -32072322048 -22609215097 35449436102
943 -54714992592 -11301151948 54875229647
943 -16874918145787 8033607775809 16244765374673
943 -48699306164149 31499818075551 43837040614181
944 -1 6 9
944 -4 2 10
944 6 6 8
944 -8 5 11
944 -10 6 12
944 -69 45 62
944 -86 50 80
944 -92 -82 110
944 -198 152 162
944 -410 -184 422
944 -424 174 414
944 -502 244 482
944 -968 434 938
944 -1425 737 1356
944 -2102 -622 2120
944 -2284 -1594 2518
944 -5119 3512 4495
944 -6418 4968 5214
944 -7821 5669 6666
944 -8656 766 8654
944 -71374 -16636 71674
944 -70237 -47454 76821
944 -80350 55696 70202
944 -226794 125712 213110
944 -413373 149525 406746
944 -471961 342370 402065
944 -487624 -455905 595057
944 -939961 237025 934910
944 -1017076 -355718 1031378
944 -3309742 1932444 3073722
944 -4221991 -2322689 4444394
944 -4695139 -264566 4695419
944 -7604554 5149654 6718064
944 -9275134 5836136 8430298
944 -18150946 -3297956 18187166
944 -23811238 6884412 23617842
944 -30860801 3621446 30844169
944 -40280841 22699617 37718378
944 -56841882 -4661925 56852333
944 -60736999 37146046 55699343
944 -112901536 18172314 112744386
944 -266942722 19337741 266908891
944 -283932909 -143638428 295692605
944 -294678946 228571153 238971287
944 -570816892 -168878058 575702214
944 -700328035 543082539 568057830
944 -778076875 -118382336 778989275
944 -2169761782 -435770008 2175605074
944 -2717280925 -2178037064 3120831917
944 -5447586272 838838930 5440948298
944 -5922247510 -279759509 5922455597
944 -12281630104 -3617547426 12385370094
944 -15070731796 -12502703042 17519555582
944 -20817236386 10071432011 19999765789
944 -53548360032 4069994939 53540521557
944 -65452250958 -62570769382 80690284524
944 -92135608443 49549975626 87087037715
944 -104750140324 54249467518 99656290046
944 -105582231264 51557137217 101314098255
944 -124301942125 8226515966 124289930197
944 -115037962384 -75634561403 125041175435
944 -549823307391 412777989678 457700001767
944 -607611089417 56088209561 607451737976
944 -717469638922 214037644701 711063063531
944 -734829234213 -351879437844 760796770805
944 -1204241896131 -419476574421 1220974137566
944 -2537587787509 819226187181 2508801610818
944 -6141209257450 2983085186664 5897005722870
944 -11636799547330 -2756730927714 11688142403892
944 -16762073324527 -13636343297322 19350170839095
944 -29849045274814 6091861128667 29764224440285
944 -67384053963410 -34629936675874 70304395799432
944 -74903241614121 29764525923872 73302622551993
944 -200282203921843 31053951135939 200033040079368
944 -968364175302955 -9814849010052 968364511390203
944 -1071080729774759 213479832753722 1068246372073535
944 -1048470484513239 -414919316293642 1069697759851551
945 0 6 9
945 -9 7 11
945 -39 -24 42
945 -3360 -1527 3462
945 -3759 -3412 4528
945 -22869 -11887 23893
945 -47250 -14871 47736
945 -52656 17809 51968
945 -54828 34944 49617
945 -57519 -29952 60108
945 -74154 26817 72966
945 -146279 -70947 151643
945 -229252 -176274 259753
945 -670104 -379778 708521
945 -693105 -499161 770451
945 -3509892 381753 3508386
945 -5606202 613329 5603754
945 -7201662 1078161 7193598
945 -25649076 -4450671 25693668
945 -27045410 -21731287 31087872
945 -36324972 23861201 32505448
945 -127902063 97430340 105296748
945 -146310780 -65724912 150604497
945 -244584108 159198297 219645594
945 -1605083898 584094665 1578875308
945 -1948764639 426496146 1941931362
945 -3381817263 1975058448 3140447100
945 -5281633047 1976889390 5187652032
945 -79731534063 -26425936002 80687653410
945 -86570050026 45392430354 82192410993
945 -108035292015 15681635106 107925045534
945 -109984066543 31273275322 109134695334
945 -132437854581 31906022393 131817688909
945 -144208117613 -138158640349 177961519731
945 -443979128517 287516977755 399474641427
945 -805563100143 -219925481076 810990397212
945 -5027798240847 2587889021046 4788004611618
945 -9386717963557 2416931930595 9332998425067
945 -10543697302026 1808829101697 10525921964022
945 -22317141452504 8807020873944 21850260747665
945 -28355110227678 -23769691589700 33088738995513
945 -148123281970964 -34696064041671 148755142808930
946 1 6 9
946 -3 -3 10
946 -8 9 9
946 -17 3 18
946 -17 -10 19
946 -26 21 21
946 -24 -17 27
946 -337 -101 340
946 -5291 1373 5260
946 -12887 -5719 13252
946 -53784 -2055 53785
946 -76950 -35811 79453
946 -73581 -51866 81327
946 -398931 288156 340741
946 -481283 -416998 568765
946 -1044319 -419591 1066426
946 -34485719 4311017 34463248
946 -66982187 37145477 62934706
946 -127867913 27263694 127453419
946 -137813247 50339193 135537058
946 -359004215 -120215159 363442340
946 -4128865595 -872901371 4141829918
946 -12006909781 -6392376953 12582799954
946 -36346233597 -12700382777 36855956328
946 -58737658461 19665676872 57993464359
946 -189459098893 -172998651713 228804018370
946 -467071737305 -200209424410 479025312091
946 -12158788843157 8141495037646 10794699341687
946 -20144866174733 12742428264994 18277710023999
946 -37488016982034 17617124727705 36143494315345
946 -66900408568703 35914564365072 63255299039505
946 -211817128868432 -97954551967983 218581615683201
946 -220631464730661 154207175636103 191955141188110
946 -254523953097431 -207764118272342 294172783778225
946 -603262022415983 235491007251969 591055068606024
946 -1032995092057809 722666313275922 898300166084803
947 -5 7 9
947 -413 -80 414
947 -2894 2086 2475
947 -5805516 1526476 5770123
947 -79652195 -44137043 83935209
947 -915356690 -183966237 917826940
947 -77664055061 -63917099582 90023588166
947 -183995958957 -61472881664 186255347194
947 -208409479487 6133811005 208407708405
947 -3140291647541 -1033166570540 3177135443832
947 -22664987935301 -17048105919486 25508452050634
948 -323841549995 63657228055 323019573172
948 -103467499687004 6604706697037 103458528103519
951 -25 -10 26
951 -892 -289 902
951 -433036219 -241984771 456886541
951 -603957903121 -57686881900 604133279258
951 -43005489844528 16241901742631 42218972132408
951 -246420852804748 -65271144836710 247937960813807
951 -255861527460505 83540129108612 252857785194272
951 -296019454467475 198589973406887 262594647017747
951 -525587714246953 -47676487930711 525718449610919
952 -12 -4 14
952 -28 -16 30
952 -2089 -1015 2166
952 -4624 -1218 4652
952 -7354 -3346 7578
952 -16903 -12625 18984
952 -236656 79056 233678
952 -284404 -136626 294548
952 -391171 -46858 391395
952 -669886 479006 575598
952 -2055444 -1462210 2277296
952 -2931340 156254 2931192
952 -399388450 211495028 378551040
952 -525028516 -331006116 565658414
952 -2768300815 -1853763360 3021518903
952 -7780654254 -3487377103 8007506207
952 -12013159206 -6286222714 12561512558
952 -13880768775 10393731719 11577065582
952 -15634915044 9920504828 14170738094
952 -17757442498 -600876724 17757671832
952 -38010473602 -6321609252 38068669232
952 -62891279346 -36543390259 66760969523
952 -238531163365 144114432266 219521183061
952 -24975550056180 3211732460606 24957833683496
952 -40375951873506 26513613560420 36135105187232
952 -134625022773972 92606332716065 118064895882695
952 -216754968397696 148337011694109 190559284790219
952 -352997759010610 79639884150347 351641331485109
953 2 6 9
953 -66 24 65
953 -80 62 65
953 -103 -46 106
953 -223 -156 246
953 -2959 2024 2602
953 -5599 2132 5494
953 -18703 3322 18668
953 -30567 -12553 31257
953 -64232 -10135 64316
953 -198379 64339 196097
953 -324085 -268759 376693
953 -581794 348508 536705
953 -658983 -73609 659289
953 -805527 -707208 956972
953 -1464580 -291167 1468406
953 -1940740 126225 1940562
953 -1942935 -1240704 2098748
953 -2311959 -747132 2337680
953 -125926700 -121599439 155979338
953 -155809301 -101342863 168959501
953 -855245907 -770678287 1027031499
953 -1153628439 837548088 982283780
953 -3464854327 2234997185 3122077471
953 -3467906359 -2345964906 3794115522
953 -3905066164 -1206238460 3943059113
953 -5629969623 1520985764 5592720276
953 -6016448156 218653970 6016351889
953 -6312654909 -3217959891 6579918137
953 -7661153768 599452886 7659930209
953 -17498328063 -15398682255 20807897015
953 -26542753948 12342701137 25621502498
953 -59374700055 39176041430 53037233562
953 -71495735319 -56897361996 81914985272
953 -149888875807 -52153322570 151964674616
953 -200016661606 33106655406 199713865737
953 -1909444575986 37780221497 1909439645846
953 -4449101406914 1591664060489 4380134960762
953 -4358655649576 2421435609490 4093773763409
953 -348302658252336 -325704841196479 425074871829822
953 -752811170073175 418474439980480 706973195696312
953 -777497997335978 409996417225796 737469310173089
954 -41 30 35
954 -42 29 37
954 -224 -187 261
954 -593 371 540
954 -1476 -187 1477
954 -1419137 -1014405 1574318
954 -8894780 -5340103 9494961
954 -63299393 27273579 61564538
954 -350262577 4339308 350262355
954 -877137919 129247714 876201489
954 -20395859356 -6012176009 20568529899
954 -138906770504 63565964499 134319799439
954 -5205623072734 -1422949452909 5240825142583
954 -64196294977353 -27970319964821 65919533468048
954 -964514522134805 91702231722116 964238130193527
955 -1189 -524 1222
955 -3090 -306 3091
955 -90221 37706 87970
955 -125829245 -79128089 135497849
955 -270423429 112506916 263769822
955 -958011416 551567587 892718072
955 -16998092744 -8108802021 17592190470
955 -172826096645 -139710157172 199071621662
955 -391325761580 -59653395612 391787286627
955 -535364999606576 119856598253086 533354998972475
956 -9 -8 13
956 -51 -32 55
956 -6281 -491 6282
956 -6067734 -3603359 6464779
956 -31027418 -15624855 32295667
956 -4483939700 -1848443375 4586293011
956 -88462197577427 -25211380759496 89139576882135
956 -109230300684444 74104088144509 96417115750471
957 -827 -602 922
957 -7322 -3686 7621
957 -9731 7264 8134
957 -12611 -3416 12694
957 -20636 -10550 21517
957 -3934499 -3875489 4920265
957 -73427699 -47767916 79627978
957 -3791686922 2991332869 3027379066
957 -5653109210 1372608268 5626005565
957 -56155689778202 -41886630072011 63044268016966
960 -4 8 8
960 -184 92 176
960 -1060 -1048 1328
960 -3286 1892 3062
960 -5608 2438 5450
960 -314974 -45778 315296
960 -313588 112646 308666
960 -808078 -467617 857225
960 -1753258 64427 1753229
960 -1957480 -222052 1958432
960 -4265995 3046454 3668291
960 -6251044 -315544 6251312
960 -78591778 2921714 78590432
960 -125720740 30587168 125114312
960 -373912108 143772830 366687938
960 -3047041126 1973238080 2741605046
960 -5119345636 -3496099219 5613594515
960 -18005711968 6885339992 17663645084
960 -60443706433 -23448908983 61597897994
960 -77603700016 -24116834116 78372440528
960 -62035931369284 34735087448432 58170111383216
960 -96074952816142 -65076631618066 105144392883764
960 -623551764240241 -321738056027023 650888126665772
961 -7 -3 11
961 -166 -55 168
961 -220 -126 233
961 -5292 -3730 5849
961 -37756 14882 36969
961 -273594 -55102 274337
961 -3642103 -3346294 4410288
961 -8405143 -3787518 8654060
961 -78309406 49335512 71147049
961 -2036704711 573018198 2021471900
961 -3396110448 2154612545 3078195512
961 -4839903591 -1042534276 4855974302
961 -24171268954 16889497496 21032643129
961 -27038857852 -9717660886 27450941385
961 -49648678329 19333574765 48651549485
961 -173375068051 -15755871253 173418431529
961 -2669469207114 1245537236636 2575837937849
961 -2724542523673 1062848715237 2669524452245
961 -8307882785023 5140924479336 7591748041388
961 -21673762500465 -14370078197023 23602660432337
961 -135862301307505 1843082244171 135862188245855
962 -13 -6 15
962 -45 32 39
962 -7951 5265 7092
962 -15392 -6523 15773
962 -68302 -33473 70883
962 -3009369 1969214 2697003
962 -8117759 -1798471 8147078
962 -10857678 2586929 10808505
962 -14817550 -9428151 15994017
962 -119476041 -19855498 119658555
962 -830038996 -358537679 851764433
962 -79085378515 -19490019142 79477995325
962 -231068708769 12992947188 231055014299
962 -1118345367165 -53151925585 1118385386358
962 -2944717749895 -1114874291898 2997050527809
962 -5117766153191 -1748496982648 5184913194665
962 -66195965635183 41763107692657 60113033835836
963 -4 3 10
963 -18 -4 19
963 -51 31 47
963 -64 -29 66
963 -480 -365 542
963 -893 -316 906
963 -43157 -14410 43686
963 -66382 -46085 73086
963 -70142 -69192 87779
963 -223155 63167 221455
963 -266627 -31609 266775
963 -444378 86939 443266
963 -524050 90292 523155
963 -2233592 -44781 2233598
963 -3745134 2488547 3335764
963 -8056479 5139217 7288529
963 -68222905 -64992335 83969667
963 -593168116 291219067 568781016
963 -4512417653 -3013200514 4921981494
963 -139890351148 28069918467 139512605098
963 -566785943287 -25263149907 566802673069
963 -1084767804850 -497810816045 1118644872792
963 -1838830623029 143428742103 1838539703705
963 -2803830509789 -933661764382 2837924181420
963 -2957320496986 -1143700708173 3013274095996
963 -2883417980885 -2703187982209 3523000272273
963 -15443462179429 10666384046230 13517108002578
963 -27994995994086 -11982975987061 28708490058730
963 -127062549825590 -56472102019509 130677062769098
963 -766075396201994 249874757655974 757109459837547
964 -296638063 31384771 296520910
964 -1873195814 -1412867073 2109940965
964 -1764960424679 618871421987 1739223393220
964 -7860221778455 3054679242347 7703328801406
964 -22562514932927 17073496700888 18671008552315
965 -3 -2 10
965 -92 37 90
965 -425 307 363
965 -734 517 636
965 -998 144 997
965 -3434 -1067 3468
965 -4082 -2790 4477
965 -17247 -8507 17911
965 -34563 -24989 38461
965 -119403 5980 119398
965 -2579355 1100128 2510842
965 -2879531 -293978 2880552
965 -10719455 555021 10718959
965 -399487211 -244269884 427866150
965 -728241891 -155331002 730589914
965 -3093015341 -1664270043 3245944357
965 -8494462043 5913034963 7405828005
965 -8812657100 4028104576 8522699229
965 -11346289304 -9771475854 13376932357
965 -99025811126 -68904896411 109089190788
965 -145663856222 29664873948 145252583941
965 -124801965719 -92036869895 139650171099
965 -2687869775595 -2276997099764 3148945137094
965 -4850664182555 2858975032437 4494024786883
965 -8387398756532 1152195642181 8380144740498
965 -9231189372326 -3221682239658 9360179695837
965 -21990675055203 814057696024 21990303199432
965 -31674901604837 6753253684791 31572242918563
965 -300236756725428 26531919166660 300167675990173
965 -360302076265077 170188867067947 347172188087935
965 -975229222313930 333620526839148 962037192736597
966 -2501 -965 2548
966 -1134209166959435 291690681248788 1127741630138089
969 -17397679 1319606 17395148
969 -1725995536 -87378535 1726070180
969 -360479655247 119023309598 356101423700
969 -9650526112750 -5737985207911 10284178613150
970 -43 -22 45
970 -127 -46 129
970 -151 41 150
970 -82203 -77995 100988
970 -139420 -57759 142649
970 -2186976 -1128733 2282927
970 -5426313 2711042 5190659
970 -50688451 -46044534 61078085
970 -111279099 -51228811 114786440
970 -229278697 -107278474 236854323
970 -1079935777 -240250420 1083884787
970 -122912010957 -77682411382 132489596711
970 -746358887712 217300549241 740167709153
970 -908505597738 -280149678127 917299806785
970 -4305955865626 -332650454761 4306617529203
970 -28577756917249 -5997205129080 28665524888339
970 -779404612416607 -738692441086006 957028522923009
971 -55687 7423 55643
971 -869709220 637856915 735775516
971 -769990236 -712524205 935326728
971 -45255006160 34735484516 37029128275
971 -111527955162 -91682328126 129223941875
971 -18232027524914 -13989716520298 20644357387043
971 -75950520995617 -31204634899487 77667224140883
972 -3 -1 10
972 3 6 9
972 -9 -3 12
972 -32 -13 33
972 -225 120 213
972 -807 -261 816
972 -4950 -3037 5305
972 -6182 -1011 6191
972 -6766 4953 5731
972 -9669 7074 8193
972 -20755 9415 20088
972 -33812 19347 31553
972 -67047 24531 65934
972 -83101 -50432 88881
972 -169434 -47905 170701
972 -172869 73945 168236
972 -223092 38099 222721
972 -317944 89515 315561
972 -2176404 270969 2175003
972 -4380249 2890614 3912453
972 -14759925 9263588 13426825
972 -17588946 -5391177 17756181
972 -21327552 -3645043 21362983
972 -63552021 -23936772 64664361
972 -77160400 38277421 73883271
972 -139494000 6957261 139488231
972 -215929808 -68255877 218179673
972 -303572179 80856684 301647943
972 -449667684 -139372633 454087117
972 -480292533 373340838 388764033
972 -527094714 134049081 524188755
972 -662325638 142954989 660098255
972 -562233273 -548714334 699956757
972 -1823580171 -1311433473 2026293960
972 -11398640757 -8048945272 12604393417
972 -17967654914 12570480933 15624413159
972 -48818058651 -3255924606 48822885879
972 -69008115282 -39922081959 73201771539
972 -248272734621 44005070577 247811059260
972 -650792676927 27190744403 650776854712
972 -617749082554 -388700085129 665293727605
972 -791301995910 -265973651787 801194180295
972 -911042341551 -38686469781 911065593954
972 -1987561571991 -785166113885 2027593304582
972 -3124504814955 -1369087959009 3209777841276
972 -11326575752115 4339003372416 11110217397351
972 -16803517716084 10430579926737 15340076578947
972 -18840282805009 -6098877415803 19050954601312
972 -32015660403225 24525215904213 26238705595050
972 -428507008743795 59967762594463 428115164366150
972 -966225651842947 678452581313104 838611769168311
973 -3 0 10
973 -17 -15 21
973 -21 15 19
973 -236 -116 245
973 -378 270 325
973 -369 -231 397
973 -2834 1869 2532
973 -22592 -10304 23285
973 -66536 48605 56434
973 -118840 19453 118666
973 -141414 47148 139645
973 -1784860 -713459 1822078
973 -1921796 -766206 1961565
973 -144855851 105264674 123269830
973 -1030578164 409425690 1008571773
973 -2286530540 -1326640092 2426632821
973 -6721993332 559627381 6720700140
973 -25560851699 -3518979970 25583064388
973 -36643534955 -15968333299 37627662163
973 -44026527411 21138869115 42338203309
973 -57678373362 1405276390 57678095301
973 -91663533304 -24943419467 92275121500
973 -187058561291 -24278664364 187194794092
973 -248909933944 -131275597259 260530533796
973 -228617721352 -200277016076 271361373493
973 -520645507697 -110271299281 522289166383
973 -855586515684 -500653820555 909288393228
973 -1850578246051 1360546514050 1563097380124
973 -22428918145545 -3921004673999 22468791459213
973 -78132282348414 -30281577775899 79619964841306
973 -125995849860727 89955375211729 108357474265723
974 -3 1 10
974 -14 7 15
974 -635 466 537
974 -815 402 781
974 -1238 -1091 1473
974 -7551 5620 6325
974 -35915 1978 35913
974 -72777 49102 64399
974 -119465 86824 101655
974 -190221 45814 189331
974 -283760 184465 254949
974 -565821 -370226 614371
974 -683679 324685 658342
974 -9991382 -4376027 10263705
974 -39030102 5405047 38995519
974 -349033436 179123643 332540947
974 -887167937 663334078 740706375
974 -6067819787 -1008268572 6077085505
974 -6295018973 -4739152533 7086635512
974 -62312624034 -12314215607 62472518341
974 -234029635412 -21205344459 234087653761
974 -243246968168 184517394811 200916613395
974 -995397383469 -397500353684 1016094012283
974 -1727708062163 -811599652182 1785454949329
974 -3978698238815 -1465214658534 4043862123037
974 -18105123563505 8181682236199 17530121543050
974 -39425199593385 23239947799660 36525379722199
978 -40303 8666 40169
979 5 5 9
979 -22 -13 24
979 -337 149 327
979 -349 276 278
979 -429 -334 488
979 -12357 5738 11930
979 -35974 25643 30966
979 -51445 -34522 56178
979 -204096 146387 175058
979 -528309 -331930 568802
979 -62732212 -51789853 72797094
979 -757099797 -467148196 812266292
979 -1681252585 -721591749 1724442137
979 -3319331044 -1962345858 3533791235
979 -14323743496 -2859090453 14361614048
979 -27582193003 -12397049041 28392917703
979 -110356964085 76314083618 96533163638
979 -305094651621 233082259358 250592244062
979 -511709055622 81968827827 511006994864
979 -579658656367 244907369049 564703442057
979 -1018887499477 -12080301885 1018888065533
979 -1356854221285 764106765362 1270728563226
979 -1531045609741 226122287465 1529399724495
979 -2226114625905 -569668509709 2238480932777
979 -8244367067203 -4991471056515 8813991411161
979 -35685276660456 -940803455509 35685494629424
979 -156140318081746 96858791566787 142571141669508
979 -169527141988618 -106573512122946 182541816837563
980 5 7 8
980 -7 -2 11
980 -28 -19 31
980 -210 51 209
980 -223 -53 224
980 -421 81 420
980 -885 609 776
980 -23731 1191 23730
980 -23646 5667 23537
980 -32866 -7927 33019
980 -195181 123016 177305
980 -247149 59106 246017
980 -423205 329553 342012
980 -677117 -104599 677948
980 -2142861 -899404 2194425
980 -31312527 -1851024 31314683
980 -728088735 316917362 707497203
980 -608446276 -552869355 733254711
980 -929023909 695386440 775044369
980 -3304653682 2232192347 2922728425
980 -6120073769 1337108429 6098724590
980 -10075009416 -2465642167 10123994979
980 -37774097868 8415653883 37634344625
980 -64887225484 2034707075 64886558569
980 -115673049498 -73577470345 124849035213
980 -130751836459 89712367983 114808910838
980 -173538359701 94970378886 163486396665
980 -832293058849 -289023335955 843752385984
980 -865206524487 -445847692941 902995775984
980 -1734531389143 -421506554085 1742789134158
980 -5081025457825 -2908388831243 5380648397258
980 -49491811953638 23497136589569 47659345197107
980 -49863122233465 35796846596077 42745866437138
980 -172012534151199 66169329246666 168684729447827
981 -3 2 10
981 -10 -6 13
981 -12 8 13
981 -26 -18 29
981 -115 64 108
981 -158 53 156
981 -170 -115 186
981 -699 143 697
981 -691 276 676
981 -859 558 772
981 -2284 478 2277
981 -23403 1180 23402
981 -40848 -25051 43774
981 -93756 -16691 93932
981 -97800 67784 85453
981 -82851 -80279 102791
981 -152044 -100194 165349
981 -401930 -130107 406424
981 -499763 -399820 573612
981 -579003 -509050 688252
981 -13086803 -4494334 13261158
981 -24418071 11100635 23628073
981 -50959130 -34726843 55850292
981 -99205782 54051446 93539917
981 -158341339 74859198 152555152
981 -207370390 -22193643 207455092
981 -461409843 196868344 449140184
981 -507851852 -432970779 596412062
981 -736758443 -637893724 870432858
981 -877871027 -412943007 907328543
981 -1066931955 -337885564 1078110160
981 -1384093275 117384686 1383811780
981 -2911100660 492813686 2906385285
981 -6801420006 171138325 6801383888
981 -13753607466 7197349828 13062460805
981 -16312216228 -1798763931 16319503774
981 -35043744875 -1418000788 35044518762
981 -37833993395 25121119340 33708815436
981 -51134061163 -1294393005 51134337637
981 -53583312651 8147517655 53520448193
981 -81395136670 31408678186 79805342205
981 -492013775843 19354580219 492003792309
981 -632012046067 -287044283840 651162613764
981 -815425826995 -14684625420 815427414436
981 -1001935152244 -131649621107 1002692212152
981 -1351764191060 -464933766771 1369854708248
981 -2253759434254 789372423157 2221007573628
981 -3314722505790 2244813480400 2928226051061
981 -2867433624578 -2428146025548 3358806035045
981 -5261306021374 1436760186037 5225346314028
981 -6387200671340 -1440906139552 6411551292429
981 -12936513970742 8003302356464 11822229478485
981 -79379825093764 16960463196816 79120891130509
981 -95517954151603 -72952653973148 108000679473780
981 -294422427853858 -166018227164690 311060135098557
981 -367754986747630 90982836476061 365889272318770
982 -7511 -2904 7653
982 -197039 18109 196988
982 -18907677 -11072178 20096923
982 -24024320467 6624874657 23855210128
982 -3561746721532 -2832101991815 4079657090005
982 -696989003927515 30414126030820 696969699143593
983 -17 4 18
983 -4070 -1272 4111
983 -10937 -9504 12940
983 -16049 4426 15936
983 -16761 -3233 16801
983 -475928 -251457 498262
983 -1994817 1132630 1864816
983 -72188808 -6012473 72202708
983 -258398621 -155608011 275984815
983 -325159652 3878919 325159468
983 -1304428284 844387576 1173852871
983 -1990987724 -826497174 2037373711
983 -4255060808 1252493988 4218575047
983 -35678468441453 -29800511384759 41578931752779
984 -2 -2 10
984 -74 -32 76
984 -7961 -2486 8041
984 -11999 -2402 12031
984 -12356 -8621 13621
984 -845429 -161282 847381
984 -1008158726 -429212543 1033451023
984 -85334661386 36625782364 83023644616
987 -7 -1 11
987 -700 290 683
987 -55732 7427 55688
987 -273079 98273 268769
987 -560269 37499 560213
987 -17937598 -8009032 18454763
987 -594706732 69855632 594385283
987 -14407262821 3602828270 14331766772
987 -18163073320 -7116383485 18520155308
987 -799441304838250 -373404908929192 825722591164475
988 -7 0 11
988 -13 -12 17
988 -61 -36 65
988 -69 38 65
988 -754 453 695
988 -1690 -1383 1955
988 -2721 446 2717
988 -21775 -20026 26379
988 -142467 47135 140726
988 -471249 205685 457808
988 -696085 -280383 710930
988 -848503 -474693 895388
988 -2651133 389804 2648321
988 -4174332 -1071181 4197713
988 -7778095 -5076954 8441003
988 -92042847 -50139421 96756788
988 -713847043 -256921546 724772511
988 -1954705726 -60450169 1954724997
988 -11705269023 4804563491 11428976444
988 -24247015347 -18287240452 27310958039
988 -51340756758 34814288735 45327909965
988 -163993212993 857865317 163993205168
988 -534821970165 189171218873 526813588316
988 -746452641337 49617288128 746379558429
988 -1602823112637 1089696163673 1413437523374
988 -3392949352276 -632678867925 3400266431129
988 -9890500243273 -3298693914952 10011329868717
988 -14010182788953 -5382596413963 14270158434758
988 -18478856640508 -7035787451095 18812776656795
988 -19957709462725 15637488799073 16038328604766
988 -39903383704975 1543533446931 39902613837788
988 -353341582302559 -164542173130333 364856086227984
988 -414542126451183 -67663306806562 415142155934987
988 -668728889558658 23008030594541 668719810876559
989 -7 1 11
989 -12 -3 14
989 -49 39 39
989 -70 53 58
989 -194 -70 197
989 -440 -283 476
989 -1421 -607 1457
989 -9778 -3843 9972
989 -31836 -8739 32054
989 -55552 -25198 57229
989 -124127 -15337 124205
989 -2733520 649730 2721229
989 -9534021 7012755 8050415
989 -10827985 6799055 9848479
989 -10510660 -9877700 12856229
989 -23347498 -9157771 23807998
989 -2245217910 -507931515 2253849854
989 -2560556886 1794872142 2224375493
989 -3581897086 1506508357 3490766678
989 -3721804345 694703783 3713718703
989 -105934470522 -75798192867 117549774860
989 -138736404247 72086540789 131919710407
989 -164653612387 -126012096586 186288500272
989 -738132304707 480558776142 662810794664
989 -5858027000227 -4753724521112 6756608394950
989 -9346316709415 -8420095075479 11222474688387
989 -11825840294614 4810975390573 11554242321356
989 -259763016523659 57631609105938 258813955730066
989 -1303004702667219 397226460446298 1290581067286436
990 -6 -5 11
990 -82 39 79
990 -13306 -1385 13311
990 -20551 15157 17322
990 -43566 3971 43555
990 -58162 35415 53407
990 -57447 -28019 59588
990 -15596090 -5129239 15778869
990 -4982959148 -1740324333 5052738539
990 -9448395549 241085083 9448343228
990 -3911447271311 2242463505444 3648478159733
990 -137505349558065 86896783662634 124799695429271
991 -2 -1 10
991 -9 -2 12
991 -11 5 13
991 -632 -281 650
991 -872 671 712
991 -10343 7909 8489
991 -11337 -9570 13264
991 -27752 1322 27751
991 -95999 -9601 96031
991 -105708 79000 88287
991 -123782 11252 123751
991 -355758 46087 355500
991 -18216969 5559102 18042748
991 -64143836 22518530 63205063
991 -692951330 470525431 611420900
991 -42215697694 21996809140 40122950215
991 -43885610304 30055013386 38568672999
991 -60201364735 -31410848771 62926536553
991 -82236746468 -55864465049 90061744538
991 -863278777505 568949198774 771489807898
991 -7148544215528 1423863915270 7129664454807
991 -17044077114814 11019737001103 15344808102202
991 -17586449089105 -7606834741319 18048587343415
991 -18991322519969 8672171321112 18368339582988
991 -29519294991988 15107724555871 28136470177528
991 -106012133855777 59561571104292 99333081133296
991 -313601685293542 175427954031847 294117585946036
991 -571638905941184 358624463142914 520078645609351
991 -1104656611051354 175241792967127 1103184583048588
992 -2 0 10
992 -53 21 52
992 -93002 3730 93000
992 -931028 396490 906414
992 -2480304 708886 2460850
992 -3613766 2361415 3240417
992 -4578939 -454181 4580428
992 -13606624502 10608617760 10984027390
992 -64213484882 32908124938 61192652892
992 -324695436752 -203781648770 349507168650
992 -56770939475744 5778857339590 56750972823426
992 -661461138366483 -101623094569973 662259726958366
993 -2 1 10
993 -1007 -842 1174
993 -2528 673 2512
993 -8339 6121 7051
993 -11450 -4127 11626
993 -14900 10849 12664
993 -27815 1324 27814
993 -95969 -9599 96001
993 -123815 11254 123784
993 -558746 9784 558745
993 -661592 -40343 661642
993 -147485516 68665054 142347385
993 -728078810 -552010031 821381494
993 -176416524092 135832173718 143974842649
993 -750787815752 302578407724 734035117153
993 -4442355978455 2631221705068 4110482444746
993 -4455909560312 -3235062657887 4964138522224
993 -8450650557413 -4404654595589 8832050461219
993 -9572778365399 7294508273098 7878859171900
993 -123957692386298 -61064142710951 128712555868996
993 -445848945124574 331794821520832 373489895501449
993 -730166806288415 96388495743130 729606476770582
993 -734754859988255 24579239683294 734745691355794
996 -7 2 11
996 -2151398424325 -631266388780 2169364505441
997 -3 8 8
997 -153 65 149
997 -2824 -1462 2949
997 -2805 -2119 3161
997 -116899 16466 116790
997 -204084 -132208 221117
997 -1478224 -1388035 1807416
997 -40402696 -27508227 44271056
997 -926525827 593341172 837053268
997 -156108219256 71602281269 150916252134
997 -258988770886 -208859446438 298071489165
997 -2771264615587 -707224789750 2786533403070
997 -8143729313242 -3224002444171 8308790665716
997 -19309605682345 10395655540881 18247948984661
997 -152820180183499 -23644575824467 153008621659419
998 -1 -1 10
998 -9 -1 12
998 -3028 1433 2917
998 -15261 -6157 15588
998 -39295 -1667 39296
998 -151062014303 -90386041720 161158464605
998 -229336355483 -168060018844 256160030489
998 -554800322709117 -264608097584370 574179404220971
999 -1 0 10
999 -9 0 12
999 -106 -56 111
999 -168 111 150
999 -1332 -252 1335
999 -467772 150738 462495
999 -2997001 29980 2997000
999 -15444762 2652951 15418626
999 -61700233 -44058786 68428498
999 -354117306 123575788 349028207
999 -751449412 285994756 737378871
999 -8212258558 -300407529 8212392550
999 -16066407399 11665236873 13679511261
999 -247375057836 -160961845254 268275648639
999 -398298562341 -75644618883 399205978143
999 -1798991333608 302735294671 1796129127390
999 -3842496820372 3019401949500 3079587681463
999 -8375951301992 -5134408984558 8975166191199
999 -10964048631092 -5186548134658 11338023849999
